Inducibility of 4-vertex tournaments

We determine the inducibility of all tournaments with at most $4$ vertices together with the extremal constructions. The $4$-vertex tournament containing an oriented $C_3$ and one source vertex has a particularly interesting extremal construction. It is an unbalanced blow-up of an edge, where the sink vertex is replaced by a quasi-random tournament and the source vertex is iteratively replaced by a copy of the construction itself.

==> anc/Makefile.include <==
UNAME_S := $(shell uname -s)

target := generic

CC := "g++"

ifeq ($(UNAME_S),Linux)
    target := gcc
endif

ifeq ($(UNAME_S),Darwin)
    target := gccmac
    CC := g++
    ifneq (, $(shell which g++-mp-10))
      CC := g++-mp-10
    endif
    ifneq (, $(shell which g++-11))
      CC := g++-11
    endif
    ifneq (, $(shell which g++-12))
      CC := g++-12
    endif
endif

all: $(target)

generic:
	g++  $(CFLAGS) $(SRC) -Wall -O3 -std=c++11

debug:
	g++  $(CFLAGS) $(SRC) -Wall -g -std=c++11

gcc:
	g++ -fopenmp -D_USING_OMP_  $(CFLAGS) $(SRC)  -std=c++11 -Wall -O3 -march=native -fwhole-program 


gccmac:
	$(CC) -fopenmp -D_USING_OMP_ $(CFLAGS) $(SRC)  -std=c++11 -Wall -O2  -march=native  -fwhole-program -isysroot`xcrun --show-sdk-path`

clean:
	rm -f SDP_*  *labeled.txt  a.out* *sdp_products.txt CSDP_checkpoint_* *log *aux  *__size*_type*.txt

cleann:
	rm -f SDP_*  *labeled.txt  *sdp_products.txt CSDP_checkpoint_* *log *aux  *__size*_type*.txt


## For different clusters

condo:
	module load intel
	icpc -D_USING_OMP_ -std=c++11 -ipo -O3  -no-prec-div  -fp-model fast=2  -xHost -qopenmp $(CFLAGS) $(SRC)




==> anc/check.sh <==
#!/bin/sh

cd claim_4.1
sage check.sage | tee check.sage.log
cd ..

cd claim_4.3
sage check.sage | tee check.sage.log
cd ..

cd claim_4.4
sage check.sage | tee check.sage.log
cd ..


cd claim_4.6
sage check.sage | tee check.sage.log
cd ..


cd claim_4.8
sage check.sage | tee check.sage.log
cd ..



==> anc/claim_4.1/F_edges2oriented__objective.txt <==
1 4  0   2 -2 2  2 2  2



==> anc/claim_4.1/Makefile <==
CFLAGS= -DG_ORIENTED_EDGES -DG_COLORED_EDGES=2
SRC=../flag.cpp  


-include ../Makefile.include



==> anc/claim_4.1/check.sage <==
load("../rounding_Integer.sage")
test_rounding("SDP_n8_UB_F_edges2oriented__objective.txt.dat-s",140,False)


==> anc/claim_4.1/round.sage <==
load("../rounding_Integer.sage")

round_program("SDP_n8_UB_F_edges2oriented__objective.txt.dat-s",140,False)      



==> anc/claim_4.3/F_vertices2_edges2oriented__objective_A.txt <==
1 1 0 1


0 0.85
-1 1 0 1


0 -0.157500667
1 4 0   1 1 1 1  2 2 2  2 -2  2  
1 4 0   1 1 1 2  2 2 2  2 -2  2  
1 4 0   1 1 2 2  2 2 2  2 -2  2  
1 4 0   1 2 2 2  2 2 2  2 -2  2  
1 4 0   2 1 1 1  2 2 2  2 -2  2  
1 4 0   2 1 1 2  2 2 2  2 -2  2  
1 4 0   2 1 2 2  2 2 2  2 -2  2  
1 4 0   2 2 2 2  2 2 2  2 -2  2 



0 -0.157500667
1  3 0 1 1 1   2 -2  2  #  red directed 3-cycle)
1  3 0 2 1 2   2  2  2  #  (transitive triangle with natural ordering BRB)


Objective:
min R
Constraints:
R <= 0.5 \\ This indicates that we want a vertex with low out-degree. Certainly 80% of the vertices qualify, but we are hoping the objective function gives an answer close to 0.42, but anything away from 0 is helpful
R + B = 1
0.157500667 <= sum of all 2-colorings of SR4 \\ This ensures we are in (or very close to) an extremal construction
0.157500667 <= (red directed 3-cycle) + (transitive triangle with natural ordering BRB) \\ This ensures the fixed vertex is in the average number of copies of SR4


==> anc/claim_4.3/F_vertices2_edges2oriented__objective_B.txt <==
1 1 0 1


0 -0.85
1 1 0 1


0 -0.157500667
1 4 0   1 1 1 1  2 2 2  2 -2  2  
1 4 0   1 1 1 2  2 2 2  2 -2  2  
1 4 0   1 1 2 2  2 2 2  2 -2  2  
1 4 0   1 2 2 2  2 2 2  2 -2  2  
1 4 0   2 1 1 1  2 2 2  2 -2  2  
1 4 0   2 1 1 2  2 2 2  2 -2  2  
1 4 0   2 1 2 2  2 2 2  2 -2  2  
1 4 0   2 2 2 2  2 2 2  2 -2  2 



0 -0.157500667
1  3 0 1 1 1   2 -2  2  #  red directed 3-cycle)
1  3 0 2 1 2   2  2  2  #  (transitive triangle with natural ordering BRB)


Objective:
min R
Constraints:
R <= 0.5 \\ This indicates that we want a vertex with low out-degree. Certainly 80% of the vertices qualify, but we are hoping the objective function gives an answer close to 0.42, but anything away from 0 is helpful
R + B = 1
0.157500667 <= sum of all 2-colorings of SR4 \\ This ensures we are in (or very close to) an extremal construction
0.157500667 <= (red directed 3-cycle) + (transitive triangle with natural ordering BRB) \\ This ensures the fixed vertex is in the average number of copies of SR4


==> anc/claim_4.3/Makefile <==
CFLAGS= -DG_COLORED_VERTICES=2 -DG_ORIENTED_EDGES -DG_COLORED_EDGES=2
SRC=../flag.cpp  


-include ../Makefile.include



==> anc/claim_4.3/check.sage <==


load("../rounding_Integer.sage")


test_rounding("SDP_n6_LB_F_vertices2_edges2oriented__objective_A.txt.dat-s",900000000000,False)
# 374513205377685397063529268488234341918782335394533100 / 900000000000000000000000000000000000000000000000000000  # =  0.41612578375298376

test_rounding("SDP_n6_UB_F_vertices2_edges2oriented__objective_A.txt.dat-s",900000000000,False)
#-396504577626701914630036949179105848845764101947535900 / 900000000000000000000000000000000000000000000000000000  # =  -0.4405606418074466


test_rounding("SDP_n6_LB_F_vertices2_edges2oriented__objective_B.txt.dat-s",900000000000,False)
#796434927922041149520351194696218603042290321628262400 / 900000000000000000000000000000000000000000000000000000  # =  0.8849276976911569



==> anc/claim_4.3/round.sage <==

load("../rounding_Integer.sage")

#./a.out -n 6 -lb -obj F_vertices2_edges2oriented__objective_A.txt -elcp -elcsq
round_program("SDP_n6_LB_F_vertices2_edges2oriented__objective_A.txt.dat-s",900000000000,False)
#374513205377685397063529268488234341918782335394533100 / 900000000000000000000000000000000000000000000000000000  # =  0.41612578375298376




#./a.out -n 6 -ub -obj F_vertices2_edges2oriented__objective_A.txt -elcsq
round_program("SDP_n6_UB_F_vertices2_edges2oriented__objective_A.txt.dat-s",900000000000,False)
#-396504577626701914630036949179105848845764101947535900 / 900000000000000000000000000000000000000000000000000000  # =  -0.4405606418074466




# ./a.out -n 6 -lb -obj F_vertices2_edges2oriented__objective_B.txt -fp -csdp ~/csdp -csdp_OMP 8 -elcp
round_program("SDP_n6_LB_F_vertices2_edges2oriented__objective_B.txt.dat-s",900000000000,False)
#796434927922041149520351194696218603042290321628262400 / 900000000000000000000000000000000000000000000000000000  # =  0.8849276976911569



==> anc/claim_4.4/F_vertices4_edges2oriented__objective.txt <==

# R .. A .. 1
# G .. B .. 2
# B .. C .. 3
# Y .. D .. 4
#
#maximize (A -> B) + (C -> D) - (A -> D) - (C -> B)
#maximize (1 -> 2) + (3 -> 4) - (1 -> 4) - (3 -> 2)

 1 2 0  1 2  2
 1 2 0  3 4  2
-1 2 0  1 4  2
-1 2 0  3 2  2

10 1 0  1 
10 1 0  2 
10 1 0  3 
10 1 0  4 



# This one is automatic
# 1 <= A + B + C + D <= 1


####  0.416 <= A + B <= 0.444057

0 -0.416 
1  1 0  1
1  1 0  2

 
 0  0.444057
-1  1 0  1
-1  1 0  2


#0.8849 <= A + D <= 1

0  -0.8849  
1  1 0  1
1  1 0  4


#0.157500667 <= C3(AAA) + C3(AAB) + C3(ABB) + C3(BBB) + K3(CAC) + K3(CAD) + K3(CBC) + K3(CBD) + K3(DAC) + K3(DAD) + K3(DBC) + K3(DBD)
#0.157500667 <= C3(111) + C3(112) + C3(122) + C3(222) + K3(313) + K3(314) + K3(323) + K3(324) + K3(413) + K3(414) + K3(423) + K3(424)

0 -0.157500
1 3 0  1 1 1   2 -2  2
1 3 0  1 1 2   2 -2  2
1 3 0  1 2 2   2 -2  2
1 3 0  2 2 2   2 -2  2

1 3 0  3 1 3   2  2  2
1 3 0  3 1 4   2  2  2
1 3 0  3 2 3   2  2  2
1 3 0  3 2 4   2  2  2
1 3 0  4 1 3   2  2  2
1 3 0  4 1 4   2  2  2
1 3 0  4 2 3   2  2  2
1 3 0  4 2 4   2  2  2

# 0.157500667 <= sum of all 4-colorings of SR4
0 -0.157500
1  4 0   1 1 1 1  2 2 2  2 -2  2  
1  4 0   1 1 1 2  2 2 2  2 -2  2  
1  4 0   1 1 1 3  2 2 2  2 -2  2  
1  4 0   1 1 1 4  2 2 2  2 -2  2  
1  4 0   1 1 2 2  2 2 2  2 -2  2  
1  4 0   1 1 2 3  2 2 2  2 -2  2  
1  4 0   1 1 2 4  2 2 2  2 -2  2  
1  4 0   1 1 3 2  2 2 2  2 -2  2  
1  4 0   1 1 3 3  2 2 2  2 -2  2  
1  4 0   1 1 3 4  2 2 2  2 -2  2  
1  4 0   1 1 4 2  2 2 2  2 -2  2  
1  4 0   1 1 4 3  2 2 2  2 -2  2  
1  4 0   1 1 4 4  2 2 2  2 -2  2  
1  4 0   1 2 2 2  2 2 2  2 -2  2  
1  4 0   1 2 2 3  2 2 2  2 -2  2  
1  4 0   1 2 2 4  2 2 2  2 -2  2  
1  4 0   1 2 3 3  2 2 2  2 -2  2  
1  4 0   1 2 3 4  2 2 2  2 -2  2  
1  4 0   1 2 4 3  2 2 2  2 -2  2  
1  4 0   1 2 4 4  2 2 2  2 -2  2  
1  4 0   1 3 3 3  2 2 2  2 -2  2  
1  4 0   1 3 3 4  2 2 2  2 -2  2  
1  4 0   1 3 4 4  2 2 2  2 -2  2  
1  4 0   1 4 4 4  2 2 2  2 -2  2  
1  4 0   2 1 1 1  2 2 2  2 -2  2  
1  4 0   2 1 1 2  2 2 2  2 -2  2  
1  4 0   2 1 1 3  2 2 2  2 -2  2  
1  4 0   2 1 1 4  2 2 2  2 -2  2  
1  4 0   2 1 2 2  2 2 2  2 -2  2  
1  4 0   2 1 2 3  2 2 2  2 -2  2  
1  4 0   2 1 2 4  2 2 2  2 -2  2  
1  4 0   2 1 3 2  2 2 2  2 -2  2  
1  4 0   2 1 3 3  2 2 2  2 -2  2  
1  4 0   2 1 3 4  2 2 2  2 -2  2  
1  4 0   2 1 4 2  2 2 2  2 -2  2  
1  4 0   2 1 4 3  2 2 2  2 -2  2  
1  4 0   2 1 4 4  2 2 2  2 -2  2  
1  4 0   2 2 2 2  2 2 2  2 -2  2  
1  4 0   2 2 2 3  2 2 2  2 -2  2  
1  4 0   2 2 2 4  2 2 2  2 -2  2  
1  4 0   2 2 3 3  2 2 2  2 -2  2  
1  4 0   2 2 3 4  2 2 2  2 -2  2  
1  4 0   2 2 4 3  2 2 2  2 -2  2  
1  4 0   2 2 4 4  2 2 2  2 -2  2  
1  4 0   2 3 3 3  2 2 2  2 -2  2  
1  4 0   2 3 3 4  2 2 2  2 -2  2  
1  4 0   2 3 4 4  2 2 2  2 -2  2  
1  4 0   2 4 4 4  2 2 2  2 -2  2  
1  4 0   3 1 1 1  2 2 2  2 -2  2  
1  4 0   3 1 1 2  2 2 2  2 -2  2  
1  4 0   3 1 1 3  2 2 2  2 -2  2  
1  4 0   3 1 1 4  2 2 2  2 -2  2  
1  4 0   3 1 2 2  2 2 2  2 -2  2  
1  4 0   3 1 2 3  2 2 2  2 -2  2  
1  4 0   3 1 2 4  2 2 2  2 -2  2  
1  4 0   3 1 3 2  2 2 2  2 -2  2  
1  4 0   3 1 3 3  2 2 2  2 -2  2  
1  4 0   3 1 3 4  2 2 2  2 -2  2  
1  4 0   3 1 4 2  2 2 2  2 -2  2  
1  4 0   3 1 4 3  2 2 2  2 -2  2  
1  4 0   3 1 4 4  2 2 2  2 -2  2  
1  4 0   3 2 2 2  2 2 2  2 -2  2  
1  4 0   3 2 2 3  2 2 2  2 -2  2  
1  4 0   3 2 2 4  2 2 2  2 -2  2  
1  4 0   3 2 3 3  2 2 2  2 -2  2  
1  4 0   3 2 3 4  2 2 2  2 -2  2  
1  4 0   3 2 4 3  2 2 2  2 -2  2  
1  4 0   3 2 4 4  2 2 2  2 -2  2  
1  4 0   3 3 3 3  2 2 2  2 -2  2  
1  4 0   3 3 3 4  2 2 2  2 -2  2  
1  4 0   3 3 4 4  2 2 2  2 -2  2  
1  4 0   3 4 4 4  2 2 2  2 -2  2  
1  4 0   4 1 1 1  2 2 2  2 -2  2  
1  4 0   4 1 1 2  2 2 2  2 -2  2  
1  4 0   4 1 1 3  2 2 2  2 -2  2  
1  4 0   4 1 1 4  2 2 2  2 -2  2  
1  4 0   4 1 2 2  2 2 2  2 -2  2  
1  4 0   4 1 2 3  2 2 2  2 -2  2  
1  4 0   4 1 2 4  2 2 2  2 -2  2  
1  4 0   4 1 3 2  2 2 2  2 -2  2  
1  4 0   4 1 3 3  2 2 2  2 -2  2  
1  4 0   4 1 3 4  2 2 2  2 -2  2  
1  4 0   4 1 4 2  2 2 2  2 -2  2  
1  4 0   4 1 4 3  2 2 2  2 -2  2  
1  4 0   4 1 4 4  2 2 2  2 -2  2  
1  4 0   4 2 2 2  2 2 2  2 -2  2  
1  4 0   4 2 2 3  2 2 2  2 -2  2  
1  4 0   4 2 2 4  2 2 2  2 -2  2  
1  4 0   4 2 3 3  2 2 2  2 -2  2  
1  4 0   4 2 3 4  2 2 2  2 -2  2  
1  4 0   4 2 4 3  2 2 2  2 -2  2  
1  4 0   4 2 4 4  2 2 2  2 -2  2  
1  4 0   4 3 3 3  2 2 2  2 -2  2  
1  4 0   4 3 3 4  2 2 2  2 -2  2  
1  4 0   4 3 4 4  2 2 2  2 -2  2  
1  4 0   4 4 4 4  2 2 2  2 -2  2  




# 0.157500667 <= C3(AAA) + C3(AAD) + C3(ADD) + C3(DDD) + K3(CAC) + K3(CAB) + K3(CDC) + K3(CDB) + K3(BAC) + K3(BAB) + K3(BDC) + K3(BDB)
# 0.157500667 <= C3(111) + C3(114) + C3(144) + C3(444) + K3(313) + K3(312) + K3(343) + K3(342) + K3(213) + K3(212) + K3(243) + K3(242)

0 -0.157500
1 3 0  1 1 1   2 -2  2
1 3 0  1 1 4   2 -2  2
1 3 0  1 4 4   2 -2  2
1 3 0  4 4 4   2 -2  2

1 3 0  3 1 3   2  2  2
1 3 0  3 1 2   2  2  2
1 3 0  3 4 3   2  2  2
1 3 0  3 4 2   2  2  2
1 3 0  2 1 3   2  2  2
1 3 0  2 1 2   2  2  2
1 3 0  2 4 3   2  2  2
1 3 0  2 4 2   2  2  2



==> anc/claim_4.4/Makefile <==
CFLAGS= -DG_COLORED_VERTICES=4 -DG_ORIENTED_EDGES -DG_COLORED_EDGES=2
SRC=../flag.cpp  


-include ../Makefile.include



==> anc/claim_4.4/check.sage <==
load("../rounding_Integer.sage")

test_rounding("SDP_n5_UB_F_vertices4_edges2oriented__objective.txt.dat-s",20000000,False)      
print("Note the result has flipped sign AND one has to subtract 10 to get the final number")

# Rounding gives
# -198449880808591042361220578190576848977144311037952 / 20000000000000000000000000000000000000000000000000  # =  -9.922494040429553
# Result is
# 198449880808591042361220578190576848977144311037952 / 20000000000000000000000000000000000000000000000000-10 = -0.0775059595704479





==> anc/claim_4.4/round.sage <==
load("../rounding_Integer.sage")

# round_program("SDP_n5_UB_F_vertices4_edges2oriented__objective_small.txt.dat-s",20000,False)      
round_program("SDP_n5_UB_F_vertices4_edges2oriented__objective.txt.dat-s",20000000,False)      



==> anc/claim_4.6/F_vertices2_edges2oriented__forbidden.txt <==
2 0 1 2 2



==> anc/claim_4.6/F_vertices2_edges2oriented__objective.txt <==
1 4 0   1 1 1 1  2 2 2  2 -2  2 
1 4 0   2 1 1 1  2 2 2  2 -2  2
1 4 0   2 2 2 2  2 2 2  2 -2  2


0 -5.99999   7 1 0 1


0 0.88114  -1  1 0 1


==> anc/claim_4.6/Makefile <==
CFLAGS= -DG_COLORED_VERTICES=2 -DG_ORIENTED_EDGES -DG_COLORED_EDGES=2
SRC=../flag.cpp  


-include ../Makefile.include



==> anc/claim_4.6/check.sage <==

#./a.out -n 6 -ub -elcp -csdp ~/csdp -csdp_OMP 8
load("../rounding_Integer.sage")     
test_rounding("SDP_n6_UB_F_vertices2_edges2oriented__objective.txt.dat-s",900000000,False)
#-141750035467643236211349281693358548643157719744000 / 900000000000000000000000000000000000000000000000000  # =  -0.15750003940849247


==> anc/claim_4.6/round.sage <==

load("../rounding_Integer.sage")     
round_program("SDP_n6_UB_F_vertices2_edges2oriented__objective.txt.dat-s",900000000,False)



==> anc/claim_4.8/F_edges2oriented__n7_labeled.txt <==
6 5   -2 -2 -2 -2 -2  -2 -2 -2 -2  -2 -2 -2  -2 -2  -2  
6 5   -2 -2 -2 -2 -2  -2 -2 -2 -2  -2 -2 -2  -2 -2  2  
6 5   -2 -2 -2 -2 -2  -2 -2 -2 -2  -2 -2 -2  -2 2  2  
6 5   -2 -2 -2 -2 -2  -2 -2 -2 -2  -2 -2 2  -2 2  2  
6 5   -2 -2 -2 -2 -2  -2 -2 -2 2  -2 -2 2  -2 2  2  
6 5   -2 -2 -2 -2 2  -2 -2 -2 2  -2 -2 2  -2 2  2  
6 5   -2 -2 -2 -2 -2  -2 -2 -2 -2  -2 -2 -2  -2 2  -2  
6 5   -2 -2 -2 -2 -2  -2 -2 -2 -2  -2 -2 2  -2 -2  -2  
6 5   -2 -2 -2 -2 -2  -2 -2 -2 -2  -2 -2 2  -2 2  -2  
6 5   -2 -2 -2 -2 -2  -2 -2 -2 -2  -2 -2 2  -2 -2  2  
6 5   -2 -2 -2 -2 -2  -2 -2 -2 2  -2 -2 -2  -2 -2  -2  
6 5   -2 -2 -2 -2 -2  -2 -2 -2 2  -2 -2 2  -2 2  -2  
6 5   -2 -2 -2 -2 -2  -2 -2 -2 2  -2 -2 -2  -2 -2  2  
6 5   -2 -2 -2 -2 -2  -2 -2 -2 2  -2 -2 2  -2 -2  2  
6 5   -2 -2 -2 -2 -2  -2 -2 -2 2  -2 -2 -2  -2 2  -2  
6 5   -2 -2 -2 -2 -2  -2 -2 -2 2  -2 -2 -2  -2 2  2  
6 5   -2 -2 -2 -2 -2  -2 -2 -2 2  -2 -2 2  -2 -2  -2  
6 5   -2 -2 -2 -2 2  -2 -2 -2 -2  -2 -2 -2  -2 -2  -2  
6 5   -2 -2 -2 -2 2  -2 -2 -2 2  -2 -2 2  -2 2  -2  
6 5   -2 -2 -2 -2 2  -2 -2 -2 -2  -2 -2 -2  -2 -2  2  
6 5   -2 -2 -2 -2 2  -2 -2 -2 2  -2 -2 2  -2 -2  2  
6 5   -2 -2 -2 -2 2  -2 -2 -2 -2  -2 -2 -2  -2 2  -2  
6 5   -2 -2 -2 -2 2  -2 -2 -2 -2  -2 -2 -2  -2 2  2  
6 5   -2 -2 -2 -2 2  -2 -2 -2 2  -2 -2 -2  -2 2  2  
6 5   -2 -2 -2 -2 2  -2 -2 -2 -2  -2 -2 2  -2 -2  -2  
6 5   -2 -2 -2 -2 2  -2 -2 -2 -2  -2 -2 2  -2 -2  2  
6 5   -2 -2 -2 -2 2  -2 -2 -2 -2  -2 -2 2  -2 2  -2  
6 5   -2 -2 -2 -2 2  -2 -2 -2 -2  -2 -2 2  -2 2  2  
6 5   -2 -2 -2 -2 2  -2 -2 -2 2  -2 -2 -2  -2 -2  -2  
6 5   -2 -2 -2 -2 2  -2 -2 -2 2  -2 -2 -2  -2 -2  2  
6 5   -2 -2 -2 -2 2  -2 -2 -2 2  -2 -2 -2  -2 2  -2  
6 5   -2 -2 -2 -2 2  -2 -2 -2 2  -2 -2 2  -2 -2  -2  

6 5   -2 -2 -2 -2 -2  -2 -2 2 2  -2 -2 2  -2 2  2  
6 5   -2 -2 -2 -2 2  -2 -2 2 2  -2 -2 2  -2 2  2  
6 5   -2 -2 -2 -2 -2  -2 -2 2 -2  -2 -2 -2  -2 -2  2  
6 5   -2 -2 -2 -2 -2  -2 -2 2 -2  -2 -2 -2  -2 2  2  
6 5   -2 -2 -2 -2 -2  -2 -2 2 -2  -2 -2 2  -2 2  2  
6 5   -2 -2 -2 -2 -2  -2 -2 2 -2  -2 -2 -2  -2 -2  -2  
6 5   -2 -2 -2 -2 -2  -2 -2 2 -2  -2 -2 -2  -2 2  -2  
6 5   -2 -2 -2 -2 -2  -2 -2 2 2  -2 -2 -2  -2 2  2  
6 5   -2 -2 -2 -2 -2  -2 -2 2 -2  -2 -2 2  -2 2  -2  
6 5   -2 -2 -2 -2 -2  -2 -2 2 2  -2 -2 2  -2 2  -2  
6 5   -2 -2 -2 -2 -2  -2 -2 2 2  -2 -2 -2  -2 -2  -2  
6 5   -2 -2 -2 -2 -2  -2 -2 2 2  -2 -2 -2  -2 -2  2  
6 5   -2 -2 -2 -2 2  -2 -2 2 2  -2 -2 2  -2 2  -2  
6 5   -2 -2 -2 -2 2  -2 -2 2 -2  -2 -2 2  -2 2  2  
6 5   -2 -2 -2 -2 -2  -2 -2 2 -2  -2 -2 2  -2 -2  -2  
6 5   -2 -2 -2 -2 -2  -2 -2 2 2  -2 -2 2  -2 -2  2  
6 5   -2 -2 -2 -2 -2  -2 -2 2 2  -2 -2 -2  -2 2  -2  
6 5   -2 -2 -2 -2 2  -2 -2 2 2  -2 -2 2  -2 -2  2  
6 5   -2 -2 -2 -2 2  -2 -2 2 2  -2 -2 -2  -2 2  2  
6 5   -2 -2 -2 -2 -2  -2 -2 2 -2  -2 -2 2  -2 -2  2  
6 5   -2 -2 -2 -2 2  -2 -2 2 -2  -2 -2 -2  -2 -2  -2  
6 5   -2 -2 -2 -2 2  -2 -2 2 2  -2 -2 -2  -2 -2  -2  
6 5   -2 -2 -2 -2 2  -2 -2 2 -2  -2 -2 -2  -2 -2  2  
6 5   -2 -2 -2 -2 2  -2 -2 2 2  -2 -2 -2  -2 -2  2  
6 5   -2 -2 -2 -2 2  -2 -2 2 -2  -2 -2 -2  -2 2  -2  
6 5   -2 -2 -2 -2 2  -2 -2 2 2  -2 -2 -2  -2 2  -2  
6 5   -2 -2 -2 -2 2  -2 -2 2 -2  -2 -2 -2  -2 2  2  
6 5   -2 -2 -2 -2 2  -2 -2 2 -2  -2 -2 2  -2 -2  -2  
6 5   -2 -2 -2 -2 2  -2 -2 2 2  -2 -2 2  -2 -2  -2  
6 5   -2 -2 -2 -2 2  -2 -2 2 -2  -2 -2 2  -2 -2  2  
6 5   -2 -2 -2 -2 2  -2 -2 2 -2  -2 -2 2  -2 2  -2  
6 5   -2 -2 -2 -2 -2  -2 -2 2 2  -2 -2 2  -2 -2  -2  

6 5   -2 -2 -2 2 2  -2 -2 2 2  -2 -2 2  -2 2  2  
6 5   -2 -2 -2 2 -2  -2 -2 2 2  -2 -2 2  -2 2  2  
6 5   -2 -2 -2 2 -2  -2 -2 2 -2  -2 -2 -2  -2 -2  2  
6 5   -2 -2 -2 2 -2  -2 -2 2 -2  -2 -2 -2  -2 2  2  
6 5   -2 -2 -2 2 -2  -2 -2 2 -2  -2 -2 2  -2 2  2  
6 5   -2 -2 -2 2 -2  -2 -2 2 -2  -2 -2 -2  -2 -2  -2  
6 5   -2 -2 -2 2 -2  -2 -2 2 -2  -2 -2 -2  -2 2  -2  
6 5   -2 -2 -2 2 -2  -2 -2 2 -2  -2 -2 2  -2 2  -2  
6 5   -2 -2 -2 2 -2  -2 -2 2 2  -2 -2 2  -2 2  -2  
6 5   -2 -2 -2 2 2  -2 -2 2 2  -2 -2 2  -2 2  -2  
6 5   -2 -2 -2 2 -2  -2 -2 2 -2  -2 -2 2  -2 -2  2  
6 5   -2 -2 -2 2 -2  -2 -2 2 -2  -2 -2 2  -2 -2  -2  
6 5   -2 -2 -2 2 -2  -2 -2 2 2  -2 -2 -2  -2 2  2  
6 5   -2 -2 -2 2 -2  -2 -2 2 2  -2 -2 -2  -2 -2  2  
6 5   -2 -2 -2 2 2  -2 -2 2 2  -2 -2 2  -2 -2  2  
6 5   -2 -2 -2 2 -2  -2 -2 2 2  -2 -2 -2  -2 -2  -2  
6 5   -2 -2 -2 2 2  -2 -2 2 2  -2 -2 -2  -2 2  2  
6 5   -2 -2 -2 2 -2  -2 -2 2 2  -2 -2 2  -2 -2  2  
6 5   -2 -2 -2 2 -2  -2 -2 2 2  -2 -2 2  -2 -2  -2  
6 5   -2 -2 -2 2 2  -2 -2 2 -2  -2 -2 2  -2 2  2  
6 5   -2 -2 -2 2 -2  -2 -2 2 2  -2 -2 -2  -2 2  -2  
6 5   -2 -2 -2 2 2  -2 -2 2 -2  -2 -2 -2  -2 2  -2  
6 5   -2 -2 -2 2 2  -2 -2 2 -2  -2 -2 -2  -2 -2  2  
6 5   -2 -2 -2 2 2  -2 -2 2 2  -2 -2 2  -2 -2  -2  
6 5   -2 -2 -2 2 2  -2 -2 2 -2  -2 -2 -2  -2 -2  -2  
6 5   -2 -2 -2 2 2  -2 -2 2 2  -2 -2 -2  -2 2  -2  
6 5   -2 -2 -2 2 2  -2 -2 2 -2  -2 -2 -2  -2 2  2  
6 5   -2 -2 -2 2 2  -2 -2 2 -2  -2 -2 2  -2 2  -2  
6 5   -2 -2 -2 2 2  -2 -2 2 -2  -2 -2 2  -2 -2  2  
6 5   -2 -2 -2 2 2  -2 -2 2 -2  -2 -2 2  -2 -2  -2  
6 5   -2 -2 -2 2 2  -2 -2 2 2  -2 -2 -2  -2 -2  -2  
6 5   -2 -2 -2 2 2  -2 -2 2 2  -2 -2 -2  -2 -2  2  

6 5   -2 -2 -2 2 2  -2 2 -2 2  -2 -2 2  2 2  2  
6 5   -2 -2 -2 2 -2  -2 2 -2 2  -2 -2 2  2 2  -2  
6 5   -2 -2 -2 2 2  -2 2 -2 2  -2 -2 2  2 2  -2  
6 5   -2 -2 -2 2 -2  -2 2 -2 2  -2 -2 2  2 2  2  
6 5   -2 -2 -2 2 -2  -2 2 -2 -2  -2 -2 -2  2 -2  2  
6 5   -2 -2 -2 2 -2  -2 2 -2 -2  -2 -2 2  2 -2  2  
6 5   -2 -2 -2 2 -2  -2 2 -2 2  -2 -2 2  2 -2  2  
6 5   -2 -2 -2 2 -2  -2 2 -2 -2  -2 -2 -2  2 2  2  
6 5   -2 -2 -2 2 -2  -2 2 -2 -2  -2 -2 2  2 2  2  
6 5   -2 -2 -2 2 -2  -2 2 -2 2  -2 -2 -2  2 2  2  
6 5   -2 -2 -2 2 -2  -2 2 -2 -2  -2 -2 2  2 -2  -2  
6 5   -2 -2 -2 2 2  -2 2 -2 2  -2 -2 -2  2 2  2  
6 5   -2 -2 -2 2 -2  -2 2 -2 -2  -2 -2 -2  2 2  -2  
6 5   -2 -2 -2 2 -2  -2 2 -2 2  -2 -2 -2  2 -2  2  
6 5   -2 -2 -2 2 2  -2 2 -2 2  -2 -2 2  2 -2  2  
6 5   -2 -2 -2 2 -2  -2 2 -2 -2  -2 -2 -2  2 -2  -2  
6 5   -2 -2 -2 2 -2  -2 2 -2 2  -2 -2 2  2 -2  -2  
6 5   -2 -2 -2 2 -2  -2 2 -2 -2  -2 -2 2  2 2  -2  
6 5   -2 -2 -2 2 -2  -2 2 -2 2  -2 -2 -2  2 -2  -2  
6 5   -2 -2 -2 2 -2  -2 2 -2 2  -2 -2 -2  2 2  -2  
6 5   -2 -2 -2 2 2  -2 2 -2 -2  -2 -2 2  2 2  2  
6 5   -2 -2 -2 2 2  -2 2 -2 -2  -2 -2 2  2 2  -2  
6 5   -2 -2 -2 2 2  -2 2 -2 -2  -2 -2 -2  2 -2  -2  
6 5   -2 -2 -2 2 2  -2 2 -2 -2  -2 -2 -2  2 2  -2  
6 5   -2 -2 -2 2 2  -2 2 -2 -2  -2 -2 -2  2 2  2  
6 5   -2 -2 -2 2 2  -2 2 -2 2  -2 -2 -2  2 2  -2  
6 5   -2 -2 -2 2 2  -2 2 -2 -2  -2 -2 2  2 -2  2  
6 5   -2 -2 -2 2 2  -2 2 -2 2  -2 -2 -2  2 -2  -2  
6 5   -2 -2 -2 2 2  -2 2 -2 2  -2 -2 2  2 -2  -2  
6 5   -2 -2 -2 2 2  -2 2 -2 -2  -2 -2 -2  2 -2  2  
6 5   -2 -2 -2 2 2  -2 2 -2 -2  -2 -2 2  2 -2  -2  
6 5   -2 -2 -2 2 2  -2 2 -2 2  -2 -2 -2  2 -2  2  


==> anc/claim_4.8/F_edges2oriented__objective_with_2.3.txt <==

3 4  0   2 2 2  2 -2  2
-0.5  1 0
2  3 0  2 -2  2



ddddd now we multiply by 3

1 4  0   2 2 2  2 -2  2
-0.25*2/3  1 0
2/3  3 0  2 -2  2


dddddd

####### We are trying to solve the program below, where the
####### last inequality is added with coefficient 2/3

1 4  0   2 2 2  2 -2  2


0  -0.25
1  3 0  2 -2  2



What I really want is to get an upper bound on SR4 depending on C3 (in general tournaments, not in our extremal example).

So maybe:
maximize SR4,
given that 
C3=0.23
C3=0.24
C3=0.245
C3=0.247
C3=0.249
C3=0.2498


==> anc/claim_4.8/Makefile <==
CFLAGS= -DG_ORIENTED_EDGES -DG_COLORED_EDGES=2
SRC=../flag.cpp  


-include ../Makefile.include



==> anc/claim_4.8/check.sage <==
load("../rounding_exact.sage")

check_rounded_solution("altered_2.3.dat-s",-105)


==> anc/claim_4.8/round.sage <==
load("../rounding_exact.sage")

# Our goal is to prove 3/8, which we do as 3/8*4*70 = 105

p=FAProblem("SDP_n7_UB_F_edges2oriented__objective_with_2.3.txt.dat-s",4*70)

zeroVectors=[
[
[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1],
[-1, 1, 1, 1, 1, 1, -1, -1, -1, 1, -1, -1, 1, 1, -1, 1, -1, -1, -1, 1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, -1],
],
[[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]],
[[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]],
[[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]],
[[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]],
]

pa=p.change_base(zeroVectors)
write_problem_file("altered_2.3.dat-s",pa)
solve_using_csdp("altered_2.3.dat-s")
pa=FAProblem("altered_2.3.dat-s")
pa.perform_rounding(-105)
write_rounded_solution_to_file(pa)



==> anc/flag.cpp <==
/*

Files and file formats:
 
 Problem:
    min/max c_1xG_1 + c_2xG_2 + c_3xG_3
 subject to
    c_4xG_4 + c_5xG_5 + c_6 \geq 0
    c_7xG_7 + c_8xG_8 + c_9 \geq 0
 
 Objective file: (F_edges2__objective.txt)
   c_1 G_1
   c_2 G_2
   c_3 G_3
 0
   c_6
   c_4 G_5
   c_5 G_5
 0
   c_9
   c_7 G_7
   c_8 G_8
 0
 Optional program description (that does not start with a number)
 
 */

#include <iostream>
#include <fstream>
#include <sstream>
#include <istream>
#include <iterator>
#include <vector>
#include <set>
#include <utility>
#include <assert.h>
#include <cstring>
#include <algorithm>
#include <cstdarg>
#include <cstdlib>
#include <cmath>
#include <cstdio>
#include <limits>
#include <limits.h>
#include <unistd.h>
#include <iomanip>  
#include <errno.h>
#include <time.h>
#include <unordered_map>
#include <sys/types.h> 
#include <sys/wait.h> 
//#include <filesystem>
#include <unordered_set>

#ifdef _USING_OMP_
#include <omp.h>
#endif

using namespace std;




#ifndef V
#define V      11  // Maximum number of vertices of flags. If you know you need smaller, use smaller - will be faster and less memory consuming
#endif

#define G_ELCP_BY_DEFAULT // Enable linear constraints products by default

#define G_NOT_ALL_FLAGS_USED // Some extra warnings if there are unexpected flags. This should be enabled

#define G_USING_ZERO_AS_ANY_COLOR // If something has color 0, it is considered to have anycolor or being uncolored. Usefull when trying to find extensions of some graph

#define G_BE_BRAVE_AND_IGNORE_SAFETY_ASSERTS // Will be slower, but if not defined. But if you don't trust the program, comment it :-)

#define USE_REDUCED_TYPES // 4 4 1:123  and 4 4 1:234 are considered redundant and only one is used. This you want to have on. Not having it is stupid unless you have ordered vertices


#define MAX_FLAG_TYPES  300000 // Just a constant - raise if neded - means different theta



// Imagine you have many linear constraints and these constraints
// are with unlabeled flags of the same size as -n flags
// Then it is faster to identify the index of each graph in the constraint once
// than always test for isomorphism. 
#define G_USE_INDEXES_FOR_LARGE_UNLABELED_FLAGS

// If not specified, we assume that color 1 is for non-edges and hence we these edges are not oriented.
#ifdef G_ORIENTED_EDGES
#ifndef G_ORIENTED_EDGES_UNORIENTED_COLORS
#define G_ORIENTED_EDGES_UNORIENTED_COLORS 1
#endif
#endif


bool g_use_simple_linear_constraints = true;
vector<int>  g_use_simple_linear_constraints_list;


#ifdef G_ELCP_BY_DEFAULT
bool g_use_product_linear_constraints = true;
#else
bool g_use_product_linear_constraints = false;
#endif

bool g_use_product_linear_constraints_by_expanding = false;
bool g_use_square_linear_constraints = false;
bool g_use_linear_constraints_self_products = false;



// Copy to +1 counterparts.... to make life easier
#ifdef G_COLORED_VERTICES
#define COLORS_VERTICES (G_COLORED_VERTICES+1)
#endif
#ifdef G_COLORED_EDGES
#define COLORS_EDGES (G_COLORED_EDGES+1)
#endif


#ifndef G_BLOW_UP_COLOR_EDGES
#define G_BLOW_UP_COLOR_EDGES  1
#endif



#ifndef G_PRECISION
#define G_PRECISION 16
#endif

//#define G_PREFER_MOSEK

int g_blow_up_color_edges[V]; // adds more precision in specifying the blow-up


#ifdef G_EDGE_COLOR_SYMMETRY
#define G_LOAD_COLORED_EDGES_BLIND_PERMUTATIONS
#endif





#ifdef G_LOAD_COLORED_EDGES_BLIND_PERMUTATIONS
vector<vector<int> > g_allowed_edgecolor_permutations;  // permutations of colors of edges
#endif






#ifdef DONT_USE_C11
double stod(const string&  str)
{
    stringstream ss(str);
    double d;
    ss >> d;
    return d;
}

long stol(const string&  str)
{
    stringstream ss(str);
    long l;
    ss >> l;
    return l;
}

string to_string (long long val)
{
    stringstream ss;
    ss << val;
    return ss.str();
}
#endif


//#ifndef G_MAYBE_ROOTED_KEDGES
//#define G_MAYBE_ROOTED_KEDGES 4
//#endif



// This is the main class that holds a flag. 
class flag
{
public:
    flag()
    {
		m_Theta = 0;
        m_Theta_class = 0;
		m_vertices = 0;


    }

    flag(const string &str) : flag()
    {
        stringstream ss(str);
        load_from_stream(ss, -1, -1);
    }

    virtual ~flag()
    {
        
    }
    
    
    
    
    void make_all_vertices_labeled()
    {
        m_Theta = m_vertices;
    }
    
    bool is_labeled(const int v) const
    {
        assert(v < m_vertices);
        return  v < m_Theta;
    }
    
    // returns the number of labeled vertices
    int labeled_vertices_cnt() const
    {
        return m_Theta;
    }    

    
    // First m_Theta vertices are considered labeled in that order
    void set_Theta(int Theta, int Theta_class = 0)
    {
        // if !G_ORDERED_VERTICES, then the labeled vertices are first. Not true for ordered.
        //cerr << m_vertices << " " << Theta << endl;
        if (Theta > m_vertices)
        {
            cerr << "FAIL: Attempting to load grap on "<< m_vertices << " vertices with Theta=" << Theta << endl;
        }
        assert(Theta <= m_vertices);
        m_Theta = Theta;
        m_Theta_class = Theta_class;
    }
    
	
    int get_Theta()
    {
        return m_Theta;
    }
    
    void set_vertices_and_Theta(int vertices, int Theta, int Theta_class = 0)
    {
        set_vertices(vertices);
        set_Theta(Theta, Theta_class);
    }
	
	
    // set the nymber of vertices and clears the graph
    void set_vertices(int vertices)
    {
        assert(vertices <= V);
        m_vertices = vertices;
        
#ifdef G_COLORED_VERTICES
		for (int u = 0; u < V; u++)
		{
			m_color_vertex[u] = 0;
		}
		m_colored_vertices[0] = m_vertices;
		for (int c = 1; c < COLORS_VERTICES; c++) m_colored_vertices[c] = 0;
#endif

		
#ifdef G_COLORED_EDGES
        for (int u = 0; u < V; u++)
        {
	        for (int v = 0; v < V; v++)
	        {
	            m_color_edge[u][v] = 0;
	        }
	    }
        
        m_colored_edges[0] = e();
        for (int c = 1; c < COLORS_EDGES; c++)  m_colored_edges[c] = 0;
#endif




        




        
        
        
        
        

    }



#ifdef G_COLORED_VERTICES
    void color_vertex(int u, int color)
    {
        if (color >= COLORS_VERTICES)
        {
            cerr << "Coloring vertex " << u << " with color " << color << " that is more than " << COLORS_VERTICES-1 << endl;
            cerr << "we have " << m_vertices << " vertices and " << m_Theta << " m_Theta" << endl;
        }

        assert(u < m_vertices);
        assert(color >= 0);
        assert(color < COLORS_VERTICES);
        
        m_colored_vertices[m_color_vertex[u]]--;
        
        m_color_vertex[u] = color;
        
        m_colored_vertices[color]++;
        
    }
#endif
    

#ifdef G_COLORED_EDGES
    void color_edge(int u, int v, int color)
    {

#if defined(G_ORIENTED_EDGES) || defined(G_REMOVE_ORIENTATION_WHEN_LOADING)
        if (color < 0)
        {
            color_edge(v, u, -color);
            return;
        }        
#endif
    	assert(u != v);
    	assert(u < m_vertices);
    	assert(v < m_vertices);
    	assert(0 <= u);
    	assert(0 <= v);
    	assert(color >= 0);
        assert(color < COLORS_EDGES);
        
    	int old_color = m_color_edge[u][v];
#ifdef G_ORIENTED_EDGES
        if (old_color < 0) old_color = -old_color;
#endif
        
    	m_colored_edges[old_color]--;
    	
#ifdef G_ORIENTED_EDGES
        if (color > G_ORIENTED_EDGES_UNORIENTED_COLORS)   // defaul is 1, it is for not oriented edges, non-edges....
        {
            m_color_edge[u][v] =  color;
            m_color_edge[v][u] = -color;
        }
        else
        {
            m_color_edge[u][v] = m_color_edge[v][u] = color;
        }
#else
        m_color_edge[u][v] = m_color_edge[v][u] = color;
#endif
        
    	m_colored_edges[color]++;

    }
#endif
    
    


    
 
    
    


#ifdef G_COLORED_VERTICES
//    void permute_vertex_colors(int color_permutation[])
    void permute_vertex_colors(const vector<int> & color_permutation)
    {
        for (int v = 0; v < m_vertices; v++)
        {
            color_vertex(v, color_permutation[m_color_vertex[v]]);
        }
    }
#endif



#ifdef G_COLORED_EDGES
    // Makes a permutation of edges of this flag
    // Maybe be rewritten for higher effectivity
    void permute_edge_colors(const vector<int> &color_permutation)
    {
        assert (color_permutation.size() >= COLORS_EDGES);
        
        for (int u = 0; u < m_vertices-1; u++)
            for (int v = u+1; v < m_vertices; v++)
        {
#ifdef G_ORIENTED_EDGES
            if (m_color_edge[u][v] < 0)
            {
                color_edge(u,v,-color_permutation[-m_color_edge[u][v]]);
            } else {
                color_edge(u,v,color_permutation[m_color_edge[u][v]]);
            }
#else
            color_edge(u,v,color_permutation[m_color_edge[u][v]]);
#endif
        }
    }
#endif 
    

    
// Sequence of functions for checking if two flags have the same type //
private:
    // TODO: This sequence could be rewritten by using early check and no need
    // for creating copies of F - could be more effective.
    bool have_same_type_colorblind_colored_3edges(const flag &h) const
    {
        return have_same_type_colorblind_colored_edges(h);
    }
    
    
    bool have_same_type_colorblind_colored_edges(const flag &h) const
    {
        return have_same_type_colorblind_oriented_edges(h);
    }
    
    bool have_same_type_colorblind_oriented_edges(const flag &h) const
    {
        return have_same_type_colorblind_vertices(h);
    }
    
    bool have_same_type_colorblind_vertices(const flag &h) const
    {
        return have_same_type_leftright_blind(h);
    }


    bool have_same_type_leftright_blind(const flag&h) const
    {
        return have_same_type_rotation_reverse_blind(h); 
    }

    bool have_same_type_rotation_reverse_blind(const flag &h) const
    {
        return have_same_type_not_colorblind(h);
    }

    // See if the lists are identical up to a rotation
    bool same_lists_up_to_rotation(const int *L1, int L1sz, const int *L2, int L2sz) const
    {
        
        if (L1sz != L2sz)
        {
            return false;
        }

        if (L1sz == 0)
        {
            return true;
        }
        
        // Finds the smallest element in both lists
        int min1 = 0;
        int min2 = 0;
        for (int i = 1; i < L1sz; i++)
        {
            if (L1[i] < L1[min1]) min1 = i;
            if (L2[i] < L2[min2]) min2 = i;
        }
        
        // And now go from the min element and check all entries
        for (int i = 0; i < L1sz; i++)
        {
            if (L1[(i+min1)%L1sz] != L2[(i+min2)%L1sz]) return false;
        }
        
        return true;
    }

    bool have_same_type_not_colorblind(const flag &f) const
    {
        //if (m_Theta != f.m_Theta) return false;
        //if (m_Theta == 0) return true;
        
#ifdef G_COLORED_VERTICES
        // same vertex color
        for (int u = 0; u < m_Theta; u++)
        {
#ifdef G_USING_ZERO_AS_ANY_COLOR
            if (m_color_vertex[u] == 0 || f.m_color_vertex[u] == 0) continue;
#endif            
            if (m_color_vertex[u] != f.m_color_vertex[u]) return false;
        }
#endif
        
        
#ifdef G_COLORED_EDGES
        assert(m_Theta < V);
        for (int u = 0; u < m_Theta; u ++)
            for (int v = u+1; v < m_Theta; v++)
            {
#ifdef G_USING_ZERO_AS_ANY_COLOR
                if (m_color_edge[u][v] == 0 || f.m_color_edge[u][v] == 0) continue;
#endif            
                if (m_color_edge[u][v] != f.m_color_edge[u][v]) return false;
            }
#endif
        


        


        
        
        
        
        
        return true;
    }
    

public:    
    // This is the function to call in general program
    bool have_same_type(const flag &f) const
    {
        if (m_Theta_class != 0 && f.m_Theta_class != 0 && m_Theta_class != f.m_Theta_class) return false;
        if (m_Theta == 0 && f.m_Theta == 0) return true;
        if (labeled_vertices_cnt() != f.labeled_vertices_cnt()) return false;
        
        return have_same_type_colorblind_colored_3edges(f);
    }
    

    template <bool verbose_output=false> 
    bool is_isomorphic_to_colorblind_colored_3edges(const flag &h) const
    {
        return is_isomorphic_to_colorblind_colored_edges<verbose_output>(h);
    }
    
    template <bool verbose_output=false> 
    bool is_isomorphic_to_colorblind_colored_edges(const flag &h) const
    {
        return is_isomorphic_to_colorblind_oriented_edges<verbose_output>(h);
    }
    
    template <bool verbose_output=false> 
    bool is_isomorphic_to_colorblind_oriented_edges(const flag &h) const
    {
        return is_isomorphic_to_colorblind_vertices<verbose_output>(h);
    }

    template <bool verbose_output=false> 
    bool is_isomorphic_to_colorblind_vertices(const flag &h) const
    {
        return is_isomorphic_to_reverseblind_leftright_system<verbose_output>(h);
    }

    template <bool verbose_output=false> 
    bool is_isomorphic_to_reverseblind_leftright_system(const flag &h) const
    {
        return is_isomorphic_to_reverseblind_rotation_system(h);
    }

    
    bool is_isomorphic_to_reverseblind_rotation_system(const flag &h) const
    {
        return is_isomorphic_to_not_colorblind(h);
    }

    template <bool verbose_output=false>    
    bool is_isomorphic_to(const flag &h) const
    {
        // Just a quick kill
        if (m_vertices != h.m_vertices) 
        {
            if (verbose_output) cerr << "The number of vertices is different" << endl;
            return false;
        }
        if (labeled_vertices_cnt() != h.labeled_vertices_cnt())
        {
            if (verbose_output) cerr << "The number of labeled vertices is different" << endl;
            return false;
        }
        
        if (m_Theta_class != 0 && h.m_Theta_class != 0  && m_Theta_class != h.m_Theta_class)
        {
            if (verbose_output) cerr << "The m_Theta_class is different" << endl;
            return false;
        } 

       
        
        
        //cerr << "Testing " << h.print() << " and " << print() << endl;
        
        return is_isomorphic_to_colorblind_colored_3edges<verbose_output>(h);
    }
	
	
	// perm is mapping vertices of h to vertices of this. pv is a candidate for
	// mapping of v, all vertices before v are already mapped.
	bool is_map_up_to_v_correct(int v, int pv, const int *perm, const flag &h) const
	{
			
#ifdef G_COLORED_VERTICES
        // 0 as a joker color
        if ((m_color_vertex[pv] != h.m_color_vertex[v]) && (m_color_vertex[pv] != 0) && (0 != h.m_color_vertex[v])) return false;
#endif
						
#ifdef G_COLORED_EDGES
      // check edges, 0 as joker
      for (int u = 0; u < v; u++)
         if (m_color_edge[perm[u]][pv] != h.m_color_edge[u][v] && m_color_edge[perm[u]][pv] != 0 && h.m_color_edge[u][v] != 0) return false;        
#endif



        



        

        
        
        
		return true;
	}

    // perm is saying how are vertices of h mapped to *this
    // it means color of x in h is the same as color of perm[x] in *this
    //
    //  v in h is mapped to perm[v] in *this
    //
    bool is_mapping_an_equality(int *perm, const flag &h) const
    {
#ifdef G_COLORED_EDGES
        //	check coloring
        for (int u = 0; u < m_vertices; u++)
        {
            for (int x = u+1; x < m_vertices; x++)
            {
                if (m_color_edge[perm[u]][perm[x]] == 0 || h.m_color_edge[u][x]==0) continue;
                if (m_color_edge[perm[u]][perm[x]] != h.m_color_edge[u][x]) return false;
            }
        }
#endif
        

        

        
        


        
        
#ifdef G_COLORED_VERTICES
        for (int u = 0; u < m_vertices; u++)
        {
            if (m_color_vertex[perm[u]] == 0 ||  h.m_color_vertex[u] == 0) continue;
            if (m_color_vertex[perm[u]] != h.m_color_vertex[u]) return false;
        }
#endif
        
        
        

        return true;
    }
    
    // Real isomorphism testing
	bool make_perm_isomorphic(int v, int *perm, bool *used, const flag &h) const
	{
		// Test if the permutation is isomorphism
		if (v >= m_vertices)
		{
#ifndef G_BE_BRAVE_AND_IGNORE_SAFETY_ASSERTS
            assert(is_mapping_an_equality(perm,h) == true);
#endif
     
/*            
#ifdef G_LEFTRIGHT
			// Check crossings
			// now crossing of pairs of edges
			for (int u1 = 0; u1 < m_vertices; u1++)
                for (int u2 = u1+1; u2 < m_vertices; u2++)
                {
                    bool test_normal = true;
                    bool test_flip = true;
                    for (int v1 = 0; v1 < m_vertices; v1++)
                    {
                        if (u1 == v1 || u2 == v1) continue;
                        
                        if (m_leftright[perm[u1]][perm[u2]][perm[v1]] != h.m_leftright[u1][u2][v1]) test_normal=false;
                        if (m_leftright[perm[u1]][perm[u2]][perm[v1]] != -1*h.m_leftright[u1][u2][v1]) test_flip=false;
                    }
                    if (test_normal == false && test_flip == false)
                    {
                        //cerr << "Help needed" << endl;
                        return false;
                    }
                }
#endif
 */
            
            
			return true;
		}

		for (int pv = m_Theta; pv < m_vertices; pv++)
		{
			// check if used
			if (used[pv]) continue;

            perm[v] = pv;
			if (!is_map_up_to_v_correct(v, pv, perm, h)) continue;

			used[pv]  = true;
			
			if (make_perm_isomorphic(v+1, perm, used, h)) return true;
			
			used[pv]  = false;
		}
		
		return false;
	}
	
	
    template <bool verbose_output=false> 
	bool is_isomorphic_to_not_colorblind(const flag &h) const
	{
        //if (labeled_vertices_cnt() > 0)
        //    cerr << "Starting testing not colorblind " << print() <<" and "<< h.print() << endl;

        // cerr << endl << "Testing " << endl << h.print() << endl << print() << endl;

        
        // quick check
        if (m_vertices != h.m_vertices) 
        {
            //if (labeled_vertices_cnt() > 0)
            //cerr << "Wrong number of vertices " << endl;
            return false;
        }
        if (labeled_vertices_cnt() != h.labeled_vertices_cnt())
        {
            //if (labeled_vertices_cnt() > 0)
            //cerr << "Wrong number of labeled vertices " << labeled_vertices_cnt() << " " << h.labeled_vertices_cnt() << endl;
            return false;
        }
        
		
		
		

#ifdef G_COLORED_VERTICES
        for (int c = 1; c < COLORS_VERTICES; c++)
        {
            //cerr << "c=" << c << "   "  << m_colored_vertices[c] << " "  << m_colored_vertices[0] << " " << h.m_colored_vertices[c] << " "  << h.m_colored_vertices[0] << endl;
            
	        if (m_colored_vertices[c] > h.m_colored_vertices[c]+h.m_colored_vertices[0]) return false;
            if (m_colored_vertices[c]+m_colored_vertices[0] < h.m_colored_vertices[c]) return false;
	    }
#endif
		
#ifdef G_COLORED_EDGES
        for (int c = 0; c < COLORS_EDGES; c++)
        {
            //if (m_vertices==0)
            //    cerr << c << "  " << m_colored_edges[c] << " " << h.m_colored_edges[c] << endl;
	        if (m_colored_edges[c] >  h.m_colored_edges[c]+h.m_colored_edges[0]) return false;
            if (m_colored_edges[c]+h.m_colored_edges[0] <  h.m_colored_edges[c]) return false;
	    }
#endif





        
        


//        if (m_vertices == 0)
//            cerr << "Testing not colorblind " << print() <<" and "<< h.print() << endl;

        //cerr << "Testing not colorblind " << print() <<" and "<< h.print() << endl;


		

        // Check for same type
        if (!have_same_type_not_colorblind(h)) return false;

		// try check all permutations --- WASTING HERE!!!!!!!!
		int perm[V];
		bool used[V];

        assert(0 <= m_Theta);
        assert(m_Theta <= V);

		// Theta is preserved by the mapping
        for (int i = 0; i < m_Theta; i++)
        {
            perm[i] = i;
            used[i] = true;
        }
        
        for (int i = m_Theta; i < V; i++)
        {
            perm[i] = 0;
            used[i] = false;
        }
		
/*
#ifdef G_ROTATION_SYSTEM
        bool new_test = use_rotation_system_for_isomorphis(h);
        bool old_test = make_perm_isomorphic(m_Theta, perm, used, h);

        if (new_test != old_test)
        {
            cerr << "h=" << h.print() << endl;
            cerr << "g=" << print() << endl;  
            cerr << "new=" << new_test << endl;
            cerr << "old=" << old_test << endl;
        }
        
        //assert(new_test == old_test);

        return new_test;
#endif
*/
        bool rv = make_perm_isomorphic(m_Theta, perm, used, h);
        if (verbose_output==true && rv==true)
        {
            cerr << "Isomorphic with permutation ";
            for (int i = 0; i < m_vertices; i++)
            { 
                cerr << i << "->" << perm[i] << " ";
            }
            cerr << endl;
            cerr << "This maps the second graph to the first one" << endl;
        }
        return rv;        
	}


#if defined(G_3EDGES) ||  defined(G_4EDGES) || defined(G_ROOTED_3EDGES) || defined(G_ROOTED_4EDGES) || defined(G_MAYBE_ROOTED_KEDGES) // || (defined(G_COLORED_EDGES) && (G_COLORED_EDGES == 2))
    // perm is mapping vertices of h to vertices of this. pv is a candidate for
    // mapping of v, all vertices before v are already mapped.
    bool is_map_up_to_v_correct_notinduced(int v, int pv, const int *perm, const flag &h) const
    {
        //cerr << "Testing " << v << " " << pv << endl;
                




#ifdef G_COLORED_VERTICES
        if ((m_color_vertex[pv] != h.m_color_vertex[v]) && (m_color_vertex[pv] != 0) && (0 != h.m_color_vertex[v])) return false;
#endif     


        return true;
    }
    

    // Real isomorphism testing
    bool make_perm_for_noninuced_subflags(int v, int *perm, bool *used, const flag &h) const
    {
        
        // Test if the permutation is isomorphism
        if (v >= h.m_vertices)
        {
            return true;
        }
        
        for (int pv = m_Theta; pv < m_vertices; pv++)
        {

            // check if used
            if (used[pv]) continue;

            //cerr << "Trying v="<< v <<  " to " << pv << endl;
            perm[v] = pv;
            if (!is_map_up_to_v_correct_notinduced(v, pv, perm, h)) continue;
            
            used[pv]  = true;
            
            if (make_perm_for_noninuced_subflags(v+1, perm, used, h)) return true;
            
            used[pv]  = false;
        }
        
        return false;
    }    
        
    bool has_as_notinduced_subflag(const flag &h) const
    {
        //cerr << "Frist check " << h.print() << " in " << print() << endl;



// YUFEI


// YUFEI

        // Check for same type
        if (!have_same_type(h)) return false;
        
        //cerr << "Testing " << h.print() << " in " << print() << endl;

        // try check all permutations --- WASTING HERE!!!!!!!!
        int perm[V];
        bool used[V];
        
        // Theta is preserved by the mapping
        for (int i = 0; i < m_Theta; i++)
        {
            perm[i] = i;
            used[i] = true;
        }
        
        for (int i = m_Theta; i < V; i++)
        {
            perm[i] = 0;
            used[i] = false;
        }
        
        return make_perm_for_noninuced_subflags(m_Theta, perm, used, h);        
    }
#else
    bool has_as_notinduced_subflag(const flag &h) const
    {
        // Not implemented for other
        assert(0);
        return false;
    }
#endif

    bool is_identical_to(const flag &h, bool write_why_not=true) const
    {
        if (m_vertices != h.m_vertices)
        {
            if (write_why_not)
                cerr << "Number of vertices is different: " << m_vertices << " vs " << h.m_vertices << endl;
            return false;
        }

        if (m_Theta != h.m_Theta)
        {
            if (write_why_not)
                cerr << "Thetas are different: " << m_Theta << " vs " << h.m_Theta  << endl;
            return false;
        }
        
        int perm[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20};
        assert(m_vertices < 20);
        return is_mapping_an_equality(perm, h);
    }
    
    
    
    void create_minlex_signature_blind_3edges(const flag &h, string &lex_min) const
    {
        string Hprint = h.print("");
        if (Hprint.compare(lex_min) < 0)
        {
            lex_min = Hprint;
        }
    }
    
    void create_minlex_signature_blind_edges(const flag &h, string &lex_min) const
    {
        create_minlex_signature_blind_3edges(h, lex_min);
    }
    
    void create_minlex_signature_oriented_edges(const flag &h, string &lex_min) const
    {
        create_minlex_signature_blind_edges(h,lex_min);
    }
    
    
    void create_minlex_signature_blind_vertices(const flag &h, string &lex_min) const
    {
        create_minlex_signature_oriented_edges(h, lex_min);
    }

        
    void create_minlex_signature()
    {
    }


    void get_type_subflag(flag &f) const
    {
        const int mapping[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
        f.as_subflag(*this,mapping,m_Theta,m_Theta);        
        f.m_Theta_class = m_Theta_class;
    }
    
    
    // removes two vertices
    void remove_vertices(int u, int v)
    {
        int mapping[V];
        
        int id = 0;
        for (int i = 0; i < m_vertices;i++)
        {
            if (i == u || i == v) continue;
            mapping[id++] = i;
        }
        
        flag h;
        h.as_subflag(*this, mapping, m_vertices-2, 0);
        
        *this = h;
    }

    void remove_labeled_vertices()
    {
        if (m_Theta == 0)
            return;
        
        int mapping[V];
        
        for (int i = 0; i < m_vertices-m_Theta;i++)
        {
            mapping[i] = i+m_Theta;
        }
        
        flag h;
        h.as_subflag(*this, mapping, m_vertices-m_Theta, 0);
        
        *this = h;
    }



    void as_subflag(const flag &h,const int *mapping, int vertices, int theta, bool create_signature=true)
    {
        set_vertices_and_Theta(vertices,theta);
		
#ifdef G_COLORED_EDGES
        for (int x = 0; x < m_vertices-1; x++)
            for (int y = x+1; y < m_vertices; y++)
            {
                color_edge(x,y,h.m_color_edge[mapping[x]][mapping[y]]);
            }
#endif
        


        




        
        
#ifdef G_COLORED_VERTICES
		// copy vertices
        for (int x = 0; x < m_vertices; x++)
			color_vertex(x, h.m_color_vertex[mapping[x]]);
#endif

		
        
        
        
    }
    

    void as_subflag_in_blowup(const flag &h,const int *mapping, int vertices, int theta, bool create_signature=true)
    {
        set_vertices_and_Theta(vertices,theta);
        
#ifdef G_COLORED_EDGES
        for (int x = 0; x < m_vertices-1; x++)
            for (int y = x+1; y < m_vertices; y++)
            {
                if (mapping[x] != mapping[y])
                {
                    color_edge(x,y,h.m_color_edge[mapping[x]][mapping[y]]);
                }
                else
                {
                    // color_edge(x,y,G_BLOW_UP_COLOR_EDGES);
                    color_edge(x,y,g_blow_up_color_edges[mapping[x]]);
                }
            }
#endif
        

        
        

        


        
#ifdef G_COLORED_VERTICES
        // copy vertices
        for (int x = 0; x < m_vertices; x++)
            color_vertex(x, h.m_color_vertex[mapping[x]]);
#endif
        
        
        

        
        
    }
    
    
        
    int e()
    {
        return (m_vertices*(m_vertices-1))/2;
    }
    
    int e3()
    {
        return (m_vertices*(m_vertices-1)*(m_vertices-2))/6;
    }	
	
	
    bool contains_as_subflag_map_rest(const flag &g, int* mapping, int next_to_map, int first_available) const
    {
        if (next_to_map >= g.m_vertices)
        {
            flag h;
            h.as_subflag(*this, mapping,g.m_vertices, g.m_Theta);
            
            //This may happen!!
            // assert(g.m_Theta == 0);
         
            //cerr << "Testing " << h.print() << " and " << g.print() << endl;

            
            if (h.is_isomorphic_to(g))
            {
                return true;
            }
                         
            return false;
        }
        
        if (first_available < g.m_Theta)
        {
            mapping[next_to_map] = first_available;
            if (contains_as_subflag_map_rest(g,mapping,next_to_map+1,first_available+1)) return true;            
        }
        else
        {
        for (int i = first_available; i < m_vertices; i++)
        {
            mapping[next_to_map] = i;
            if (contains_as_subflag_map_rest(g,mapping,next_to_map+1,i+1)) return true;
        }
        }
        
        return false;
    }
    
    // Count density of g as a subflags
    bool contains_as_subflag(const flag &g) const
    {
        if (g.m_vertices > m_vertices) return false;
        
        int mapping[g.m_vertices];
                
        return contains_as_subflag_map_rest(g,mapping,0,0);        
    }
    
    
	void density_subflag_map_rest(const flag &g, int &total, int &good, int* mapping, int next_to_map, int first_available) const
	{
		if (next_to_map >= g.m_vertices)
		{
			flag h;
			h.as_subflag(*this, mapping,g.m_vertices, g.m_Theta);
			
			assert(g.m_Theta == 0);
			
			if (h.is_isomorphic_to(g)) good++;
			
			total++;
			return;
		}
		
		for (int i = first_available; i < m_vertices; i++)
		{
			mapping[next_to_map] = i;
			density_subflag_map_rest(g,total,good,mapping,next_to_map+1,i+1);
		}
	}
	
	// Count density of g as a subflags
    double density_subflag(const flag &g) const
    {
		if (g.m_vertices > m_vertices) return 0;
		
		int mapping[g.m_vertices];
		
		int total = 0;
		int good = 0;
		
		density_subflag_map_rest(g,total,good,mapping,0,0);
		
        return (double)good/(double)total;
	}

	int count_subflag(const flag &g) const
	{
		if (g.m_vertices > m_vertices) return 0;
		
		int mapping[g.m_vertices];
		
		int total = 0;
		int good = 0;
		
		density_subflag_map_rest(g,total,good,mapping,0,0);
		
      return good;
	}
    

    
    
    
    
    void count_labeled_copies_of_map_rest(const flag &g_labeled, int &good_maps, int* mapping, int *used, int next_to_map) const
    {
        if (next_to_map >= g_labeled.m_vertices)
        {
            flag h;
            h.as_subflag(*this, mapping,g_labeled.m_vertices, g_labeled.m_Theta);
            
            assert(g_labeled.m_Theta == g_labeled.m_vertices);
            
            if (h.have_same_type(g_labeled)) good_maps++;

            return;
        }
        
        for (int i = 0; i < m_vertices; i++)
        {
            if (used[i]) continue;
            mapping[next_to_map] = i;
            used[i] = 1;
            count_labeled_copies_of_map_rest(g_labeled,good_maps,mapping,used,next_to_map+1);
            used[i] = 0;
        }
    }
    

    int count_labeled_copies_of(const flag &g) const
    {
        if (g.m_vertices > m_vertices) return 0;
       
        // This does not work correctly for unlabeled graphs
        assert(g.m_Theta == 0 && m_Theta == 0);
        
        
        // We use have_same_type to check correct mappings...
        flag g_labeled = g;
        g_labeled.m_Theta = g.m_vertices;
        
        int mapping[g.m_vertices];
        int used[m_vertices];
        for (int i = 0; i < m_vertices; i++)
        {
            used[i] = 0;
        }
        
        int good_maps = 0;
        
        count_labeled_copies_of_map_rest(g_labeled,good_maps,mapping,used,0);
        
        return good_maps;
    }
    
    
    
    void generate_subflags_of_size_n_rest(int n, vector<flag> &subflags, int* mapping, int next_to_map, int first_available, const vector<int> &available_to_map) const
    {
        //cerr << "Runnig n=" << n << " mapping=" << mapping[0] << "," << mapping[1] << "," << mapping[2] << " next_to_map=" << next_to_map << endl; 

        if (next_to_map >= n)
        {
            flag h;
            h.as_subflag(*this, mapping, n, 0);
            bool h_is_new = true;
            for (int i = 0; i < (int)subflags.size(); ++i)
            {
                if (h.is_isomorphic_to(subflags[i])) 
                {
                    h_is_new = false;
                    break;
                } 
            }
            if (h_is_new) subflags.push_back(h);            
            return;
        }

        //cerr << "first_available=" << first_available  << " (n-next_to_map)=" << (n-next_to_map) << endl;
        //cerr << "(int)available_to_map.size()-(n-next_to_map)=" << (int)available_to_map.size()-(n-next_to_map) << endl;
        for (int i = first_available; i < (int)available_to_map.size()-(n-next_to_map-1); i++)
        {
            //cerr << "i=" << i << endl;
            mapping[next_to_map] = available_to_map[i];
            generate_subflags_of_size_n_rest(n,subflags,mapping,next_to_map+1,i+1,available_to_map);
        }
    }
   
    
    // Could be written as a template with size of in_subflag - should be faster
    // an/or with arrays
    // if in_subrgaph is specified, then only subflags containing in_subrgaph are generated
    int generate_subflags_of_size_n(int n, vector<flag> &subflags, const vector<int> &in_subflag = vector<int>()) const
    {
        if (n > m_vertices) return 0;
        
        // This does not work correctly for unlabeled graphs
        assert(m_Theta == 0);
                
        int mapping[n];
        
        vector<int> available_to_map;
        for (int i = 0; i < m_vertices; i++)
            if (find(in_subflag.begin(), in_subflag.end(), i) == in_subflag.end()) 
                available_to_map.push_back(i);
        
        for (int i = 0; i < (int)in_subflag.size(); i++)
            mapping[i] = in_subflag[i];
        
        //cerr << "Working on it... " << available_to_map.size() << endl;
        //cerr << "Starting with " << (int)in_subflag.size() << endl;

        generate_subflags_of_size_n_rest(n, subflags, mapping, (int)in_subflag.size(),0,available_to_map);
        
        return (int)subflags.size();
    }
    
    
    
    
    // Copy data from g if the number of vertices of g is <= current number
    void copy_from(const flag &g)
    {
        assert(m_vertices >= g.m_vertices);
     
#ifdef G_COLORED_VERTICES
        // copy vertices
        for (int x = 0; x < g.m_vertices; x++)
            color_vertex(x, g.m_color_vertex[x]);
#endif        
        

        

        






        

        
        
#ifdef G_COLORED_EDGES
        for (int x = 0; x < g.m_vertices-1; x++)
            for (int y = x+1; y < g.m_vertices; y++)
            {
                color_edge(x,y,g.m_color_edge[x][y]);
            }        
#endif        
    }
    
/***************************************************************************************************************** Printing ****************/
	void print_for_human() const
	{
		// Prints the number of vertices, zero as not type and then part of the diagonal matrix
		cout << m_vertices << " " << m_Theta << " ";
		
#ifdef G_COLORED_VERTICES
		print_vertex_coloring(cout, " ");
		cout << " ";
#endif
		
		cout << endl;
	}

    template<typename T>
    string print_latex(bool use_label, const T &graph_label, bool color_1_nonedge = false)
    {
        if (m_vertices == 0)
        {
            return "";
        }
        
        stringstream ss;
        
        // Prints the number of vertices, zero as not type and then part of the diagonal matrix
        ss << " %\n\\begin{tikzpicture}[flag_pic]";
        ss << "\\outercycle{" << m_vertices << "}{" << m_Theta << "}\n";

        const string edgestr = "--";        
        
#ifdef G_COLORED_EDGES
        for (int u = 0; u < m_vertices; u++)
        {
            for (int v = u+1; v < m_vertices; v++)
            {
#ifdef G_ORIENTED_EDGES
                if (abs(m_color_edge[u][v]) <= G_ORIENTED_EDGES_UNORIENTED_COLORS)
                    ss << "\\draw[edge_color" << m_color_edge[u][v] << "] (x"<<u<<")" << edgestr << "(x"<<v<<");";
                else
                    if (m_color_edge[u][v] > 0)
                        ss << "\\draw[edge_color" << m_color_edge[u][v] << ", -latex] (x"<<u<<")" << edgestr << "(x"<<v<<");";
                    else
                        ss << "\\draw[edge_color" << -m_color_edge[u][v] << ", latex-] (x"<<u<<")" << edgestr << "(x"<<v<<");";
#else
                ss << "\\draw[edge_color" << m_color_edge[u][v] << "] (x"<<u<<")" << edgestr << "(x"<<v<<");";
#endif
            }
            ss << "  ";
        }
        ss << endl;
#else  // Edges have no colors
#endif
        
      
#ifdef G_COLORED_VERTICES
        for (int i = 0; i < m_vertices; i++)
        {
            if (i < m_Theta)
                ss << "\\draw (x"<<i<<") node[labeled_vertex_color" << m_color_vertex[i] << "]{};";
            else
                ss << "\\draw (x"<<i<<") node[vertex_color" << m_color_vertex[i] << "]{};";
        }
        ss << endl;
#else
        for (int i = 0; i < m_vertices; i++)
        {
            if (i < m_Theta)
                ss << "\\draw (x"<<i<<") node[labeled_vertex]{};";
            else
                ss << "\\draw (x"<<i<<") node[unlabeled_vertex]{};";
        }
        ss << endl;
#endif
        for (int i = 0; i < m_vertices; i++)
        {
            ss << "\\labelvertex{" << i << "}";
        }
        

        
        
        if (use_label)
        {
            ss << "\\draw (labelpoint) node{"<<graph_label<<"};" << endl;
        }
        ss << "\\end{tikzpicture} " << endl;
        
        return ss.str();
    }
    
    
	
	string print(const string &delimeter=" ") const
	{
		stringstream ss;
		
		// Prints the number of vertices, zero as not type and then part of the diagonal matrix
        ss << m_vertices << delimeter;
        if (m_Theta_class != 0)
            ss << m_Theta << "." <<  m_Theta_class << delimeter << delimeter;
        else 
            ss << m_Theta << delimeter << delimeter;
        
        

        
#ifdef G_COLORED_VERTICES
		print_vertex_coloring(ss, delimeter);
		ss << delimeter;
#endif

#ifdef G_COLORED_EDGES
  		for (int u = 0; u < m_vertices; u++)
  		{
    		for (int v = u+1; v < m_vertices; v++)
				ss << delimeter << m_color_edge[u][v];
            ss << delimeter;
		}
#endif

        
		return ss.str();
	}
    
#ifdef G_COLORED_VERTICES
	void print_vertex_coloring(ostream &ostr, const string &delimiter) const
	{
		for (int i = 0; i < m_vertices; i++)
		{
			ostr << delimiter << m_color_vertex[i];
		}
	}
#endif
	
	
    
/***************************************************************************************************************** Loading ****************/	
	void load_from_string(const char *str)
	{
        if (strcmp(str,"cin") == 0)
        {
            load_from_stream(cin, -1, -1);            
        }
        else
        {
            stringstream s(str);
            load_from_stream(s, -1, -1);
        }
	}
		
	
   bool load_from_stream(istream &stream, int assumed_vertices, int assumed_theta)
   {

        //int poistion = stream.tellg();
        //cerr << "load_from_stream  Rading: " << stream.tellg() <<  "; " << stream.rdbuf() << endl;
        //stream.seekg(poistion);

        int vertices, theta, theta_class=0; //, theta;
        string theta_dot_class; //  (theta loaded as string since it may be  THETA.CLASS)
		stream >> vertices;

		if (stream.fail()) return false;
        
        //stream >> theta_dot_class;
        stream >> theta;

		if (stream.fail()) 
        {
            return false;
        }

        int nextcharacter = stream.peek();
        if (nextcharacter == '.')
        {
#ifndef G_FLAG_PRODUCTS_SLOW_LOW_MEMORY
           cerr << "The program was not compiled with support for repeated flag types.\n";
           cerr << "Use -DG_FLAG_PRODUCTS_SLOW_LOW_MEMORY when compiling the program." << endl;
           assert(0);
#endif
            char ch;
            stream >> ch;
            stream >> theta_class;
        }
        if (nextcharacter == EOF)
        {
            stream.clear();
        }

        if (stream.fail()) 
        {
            cerr << "Fail after . read" << endl;
            return false;
        }

       /*
//       ss << m_Theta << "." <<  m_Theta_class << delimeter << delimeter;
       string only_theta="", only_theta_class="";
       
       std::size_t found_dot = theta_dot_class.find(".");
       if (found_dot != std::string::npos)
       {
           only_theta = theta_dot_class.substr(0,found_dot);
           only_theta_class = theta_dot_class.substr(found_dot+1);
#ifndef G_FLAG_PRODUCTS_SLOW_LOW_MEMORY
           cerr << "The program was not compiled with support for repeated flag types.\n";
           cerr << "Use -DG_FLAG_PRODUCTS_SLOW_LOW_MEMORY when compiling the program." << endl;
           assert(0);
#endif           
       }
       else
       {
           only_theta = theta_dot_class;
           only_theta_class = "";
       }
       theta = stol(only_theta);
       if (only_theta_class.length() > 0)
       {
           theta_class = stol(only_theta_class);
       }
       */

        if (assumed_theta != -1 && theta != assumed_theta)
        {
            cerr << "Err: assumed theta " << assumed_theta << " but loaded " <<  theta << " for " << vertices << " vertices " << endl;
            cerr << "Rest of the stream: " << stream.rdbuf() << endl;
        }      
		assert(assumed_theta == -1 || theta == assumed_theta);
        assert(assumed_vertices == -1 || assumed_vertices == vertices);
		set_vertices_and_Theta(vertices, theta, theta_class);
       
       //cerr << "Set " <<vertices << " " << theta << " " << theta_class << endl;
		
#ifdef G_COLORED_VERTICES		
		for (int i = 0; i < m_vertices; i++)
		{
			int color_v;
			stream >> color_v;
			color_vertex(i,color_v);
		}
#endif		
		
#ifdef G_COLORED_EDGES
		int color;
		for (int u = 0; u < vertices; u++)
		{
			for (int v = u+1; v < vertices; v++)
			{
				stream >> color;
				color_edge(u,v,color);
			}
		}
#endif


       
       if (!stream) 
       {
           cerr << "Stream failed while loading flag " << print() << endl;
           assert(0);
       }  


    //std::cout << " good()=" << stream.good() << endl;
    //std::cout << " eof()=" << stream.eof() << endl;
    //std::cout << " fail()=" << stream.fail() << endl;
    //std::cout << " bad()=" << stream.bad() << endl;       
       //cerr << print() << endl;
       
       create_minlex_signature();

		return true;
	}
	
    


	

	  

public:
    
    flag( const flag& f)
    {
        *this = f;
    }

    flag& operator=(const flag& f)
    {
        m_vertices = f.m_vertices;
        m_Theta    = f.m_Theta;
        m_Theta_class = f.m_Theta_class;


        
        
#ifdef G_COLORED_VERTICES        
        for (int i = 0; i < m_vertices; i++)
        {
            m_color_vertex[i] = f.m_color_vertex[i];
        }
        
        //memcpy(m_color_vertex, f.m_color_vertex, sizeof(int)*m_vertices);
        
        for (int i = 0; i < COLORS_VERTICES; i++)
        {
            m_colored_vertices[i] = f.m_colored_vertices[i];
        }        
#endif
        
#ifdef G_COLORED_EDGES
        for (int i = 0; i < m_vertices; i++)
            for (int j = 0; j < m_vertices; j++)
                {
                    m_color_edge[i][j] = f.m_color_edge[i][j];
                }
        
        for (int i = 0; i < COLORS_EDGES; i++)
        {
            m_colored_edges[i] = f.m_colored_edges[i];
        }         
        
#endif
        
        
        
        
        
        







        
        return *this;
    }
    
		
	int m_vertices;  // number of vertices
    int m_Theta;     // number of labeled vertices in case of not ordered. Binary string which are labeled in ordered
    int m_Theta_class; // Optional thing - same theta can have several classes - this should help with doing fancier rounding.
                       // m_Theta_class == 0 means any class. If not specified, any class is the default


//	int m_id; // id of the original flag

    
	
#ifdef G_COLORED_VERTICES
	int m_color_vertex[V]; // color of a vertex (for bipartite complete flags?)
	int m_colored_vertices[COLORS_VERTICES];
#endif
	
#ifdef G_COLORED_EDGES
	int m_color_edge[V][V];  // adjacency matrix
//	int m_colored_deg[V][COLORS_EDGES]; // number of edges from each vertex of a particular color
	int m_colored_edges[COLORS_EDGES]; // number of edges of each color
//	vector<int> m_deg_sorted;
//	bool m_deg_sorted_valid;
#endif
    


};


class flag_and_coefficient
{
public:

    bool operator==(const flag_and_coefficient& fc) const
    {
        if (fc.coefficient != coefficient) return false;
        return g.is_isomorphic_to(fc.g);
    }

	flag   g;
	double coefficient;
};

// Try if the number should be actuallly rounded
double smart_round(double d, double precision)
{
    double dr = round(d);
    if (abs(dr-d) < precision) return dr;
    return d;
}

double g_smart_round_precision = 0.00000001;
double smart_round(double d)
{
    return smart_round(d, g_smart_round_precision);
}



std::ostream& operator<< (std::ostream& stream, const flag_and_coefficient& fc)
{
    if (fc.coefficient == 0) return stream;
    stream.precision(G_PRECISION);
    stream << smart_round(fc.coefficient) << "  " << fc.g.print() << endl;

    return stream;
}




// constraint is of the form...  m_flag + m_constant >= 0
class linear_constraint
{
public:
    linear_constraint()
    {
        m_checked = false; 
        m_labeled_vertices_in_type_cnt = 0;

        m_required_coefficients_sum_for_elcp_constraints = false;
        m_required_coefficients_sum_for_elcp_constraints_value = 0;
    }
    
    
    bool check_constraint()
    {
        if (m_entries.size() == 0) 
        {
            m_checked = false;
            //m_same_types = false;
            cerr << "Error: Constraint has no entries" << endl;
            return false;
        }
        
        m_entries_max_size = m_entries[0].g.m_vertices;
        
        for (int i = 1; i < (int)m_entries.size(); i++)
        {
            if (! m_entries[0].g.have_same_type(m_entries[i].g))
            {
                m_checked = false;
                cerr << "Error: Constraint distinct types for entries" << endl << m_entries[0].g.print() << endl << m_entries[i].g.print() << endl;
                return false;
            }
            if (m_entries_max_size < m_entries[i].g.m_vertices)
            {
                m_entries_max_size = m_entries[i].g.m_vertices;
            }
        }
        
        m_labeled_vertices_in_type_cnt = m_entries[0].g.labeled_vertices_cnt();
        
        m_entries[0].g.get_type_subflag(m_type);
        
        m_checked = true;

//        m_same_types = true;
        
        if (m_constant != 0)
        {
            flag_and_coefficient fc;
            fc.g = m_type;
            fc.coefficient = m_constant;
            m_entries.push_back(fc);
            m_constant = 0;
        }
        
        return true;
    }
    
    string print()
    {
        stringstream ss;
        ss << "0 " << m_constant << endl;
        for (int i = 0; i < (int)m_entries.size(); i++)
        {
            ss.precision(G_PRECISION);
            ss << m_entries[i].coefficient << " " << m_entries[i].g.print() << endl;
        }
        return ss.str();
    }
    
    void add_entry(const flag_and_coefficient& fc)
    {
        for (int i = 0; i < (int)m_entries.size(); i++)
        {
            if (m_entries[i].g.is_isomorphic_to(fc.g))
            {
                m_entries[i].coefficient += fc.coefficient;
                if (m_entries[i].coefficient == 0)
                {
                    m_entries.erase(m_entries.begin()+i);
                }
                return;
            }
        }
        m_entries.push_back(fc);
    }
    
    bool operator==(const linear_constraint &lc) const
    {
        if (lc.m_labeled_vertices_in_type_cnt != m_labeled_vertices_in_type_cnt) return false;
        if (lc.m_entries.size() != m_entries.size()) return false;
        if (lc.m_constant != m_constant) return false;
        if (lc.m_type.is_isomorphic_to(m_type) == false) return false;
        if (lc.m_entries_max_size != m_entries_max_size) return false;

        for (flag_and_coefficient entry : m_entries)
        {
            // Test if it is the same as some other entry in lc
            bool found_match = false;
            for (flag_and_coefficient entry2 : lc.m_entries)
            {
                if (entry == entry2)
                {
                    found_match = true;
                    break;
                }
            }
            if (found_match == false) return false;
        }

        return true;
    }

    bool is_identical_after_type_permutation(const linear_constraint &lc) const
    {
        if (lc == *this) return true;

        /*
        if (lc.m_labeled_vertices_in_type_cnt != m_labeled_vertices_in_type_cnt) return false;
        if (lc.m_entries.size() != m_entries.size()) return false;
        if (lc.m_constant != m_constant) return false;
        if (lc.m_type.is_isomorphic_to(m_type) == false) return false;
        if (lc.m_entries_max_size != m_entries_max_size) return false;
        if (m_entries.size() == 0) return true;
         */
 
        
        int permutation[m_type.m_vertices];
        for (int i = 0; i < m_type.m_vertices; i++) permutation[i] = i;

        // This will be used to permute vertices of flags
        int permutation_fc[V];
        for (int i = 0; i < V; i++) permutation_fc[i] = i;


        flag permuted_type;

        // Skip the identity permutation, already tested at the beginning
        while ( std::next_permutation(permutation,permutation+m_type.m_vertices) )
        {
            permuted_type.as_subflag(m_type, permutation, m_type.m_vertices, m_type.m_Theta);
            if (!m_type.is_isomorphic_to(permuted_type)) continue;

            // Now we got an automorphism of the type
            // so we permute the whole constraint - it is wasting a little but will
            // be easier to read
            linear_constraint lc_tmp;
            
            for (const flag_and_coefficient &fc : m_entries)
            {
                // make permutation of type, the rest is identity
                // from the beginning
                for (int i = 0; i < m_type.m_vertices; i++)
                    permutation_fc[i] = permutation[i];

                flag_and_coefficient new_fc;
                new_fc.coefficient = fc.coefficient;
                new_fc.g.as_subflag(fc.g, permutation_fc, fc.g.m_vertices, fc.g.m_Theta);

                lc_tmp.add_entry(new_fc);
            }

            assert(lc_tmp.check_constraint());

            if (lc == lc_tmp)
                return true;

        }

        return false;
    }

public:
	vector<flag_and_coefficient> m_entries;
	double m_constant;
    
    bool   m_checked;
    //bool   m_same_types;  // true if the entries are of same type and size 
    int    m_entries_max_size;
    int    m_labeled_vertices_in_type_cnt;

    // This is a special bonus thing
    bool    m_required_coefficients_sum_for_elcp_constraints;
    double  m_required_coefficients_sum_for_elcp_constraints_value;

    flag   m_type;
};

std::ostream& operator<< (std::ostream& stream, const linear_constraint& lc)
{
    stream << "0 ";

    // Constant is made into a labeled flag, so this tries to recover it
    // if possible. Maybe there should be a switch for this?
    bool constant_found = false;
    if (lc.m_constant == 0)
    {
        for (const auto & fc :  lc.m_entries)
        {
            if (fc.g.m_vertices == fc.g.m_Theta)
            {
                assert(constant_found == false);
                stream.precision(G_PRECISION);
                stream << smart_round(fc.coefficient) << endl;
                constant_found = true;
            }
        }
    }
    if (!constant_found)
    {
        stream.precision(G_PRECISION);
        stream << smart_round(lc.m_constant) << endl;
    }

    
    for (const auto & fc :  lc.m_entries)
    {
        if (fc.g.m_vertices != fc.g.m_Theta)
        {
            stream << fc;
        }
    }
    return stream;
}




vector<flag> g_unlabeled_flags[V+1];
vector<flag> g_types[V+1]; // types - it is just same as g_unlabeled_flags, but all vertices are labeled :-) Used for reduced types
vector<vector<flag> >  g_flags; // flags to process using multiplication - every type&size is a separate list
vector<vector<flag> >  g_flag_square_linear_constraints; // flag used only for linear constraints


vector<linear_constraint> g_linear_constraints;
vector<flag_and_coefficient> g_objective_combination;
vector<flag_and_coefficient> g_objective_divisor; // may be nothing...
vector<flag> g_forbidden_subflags;
vector<flag> g_forbidden_subflags_by_size[V+1];
vector<flag> g_no_slack_flags; // means no slack in CSDP
string       g_program_description;  // loaded from the objective function
vector<string> g_additional_csdp_blocks;

#ifdef G_COLORED_VERTICES
vector<int> g_vertex_color_pattern;
#endif



// When using the program for crossing number, it may happen that there is a fixed
// number of vertices in each color (for the -n ? we try to compute). Then it makes
// no sense to use some flags that will 'clearly' never be used because their sqaure
// is never used. This helps avoid such situations.
#ifdef G_COLORED_VERTICES
int g_exact_number_of_colored_vertices[COLORS_VERTICES];
#endif


string time_to_str(time_t time_taken)
{

    int days_t  = time_taken/60/60/24;
    int hours_t = (time_taken%(60*60*24))/60/60;
    int min_t = (time_taken%(60*60))/60;
    int sec_t = time_taken%(60);

    stringstream ss;
    ss << days_t << "d+"
         << hours_t << "h+" 
         << min_t << "m+" 
         << sec_t << "s";

    return ss.str();
}

class mini_timer
{
public:
    mini_timer()
    {
        m_time_start = 0;
    }

    void start()
    {
        m_time_start = time(NULL);
    }

    string report(int processing_id, int total_ids)
    {
        if (m_time_start == 0)
        {
            m_time_start = time(NULL);
            return "";
        }

        time_t time_taken = time(NULL) - m_time_start;

        #ifdef _USING_OMP_
            int adjust = omp_get_num_threads();
        #else
            int adjust = 1;
        #endif

        stringstream ss;
        if (time_taken > 0 && processing_id > adjust)
        {
            time_t total_time  = (time_taken*total_ids)/(processing_id-adjust);
            ss << " took " << time_to_str(time_taken);
            ss << " will take " << time_to_str(total_time-time_taken);
            return ss.str();
        }

        return "";
    } 
    
private:
    time_t m_time_start;
};


int binomial(int n, int k) {
    int b = 1;
    for (int i = 0; i < k; ++i) {
        b *= (n - i);
        b /= (i + 1);
    }
    return b;
}

int factorial(int n) {
    int b = 1;
    for (int i = 2; i <= n; i++) {
        b *= i;
    }
    return b;
}



string filename_prefix()
{
    stringstream filename;
    
    filename << "F"
#ifdef G_COLORED_VERTICES
    << "_vertices" << COLORS_VERTICES-1
#else
#endif
#ifdef G_COLORED_EDGES
    << "_edges" << COLORS_EDGES-1
#endif
#ifdef G_ORIENTED_EDGES
    << "oriented"
#endif
    ;
    return filename.str();
}



inline int find_flag_in_list_nonparalel(const flag &f, const vector<flag> &fv)
{
    for (int i = 0; i < (int)fv.size(); ++i)
    {
        if (f.is_isomorphic_to(fv[i]))
        {
            return i;
        }
    }
    return -1;
}


inline int find_flag_in_list(const flag &f, const vector<flag> &fv)
{
    // Not worth paralelizing the search.
    if (fv.size() < 500)
    {
        return find_flag_in_list_nonparalel(f,fv);
    }

    // attempt to paralelize the search if it was not parallel yet
#ifdef _USING_OMP_
    if (omp_in_parallel() == false)
    {        
        //cerr << "Trying in parallel" << endl;
        volatile int location = -1;
        
        #pragma omp parallel for shared(location)    
        for (int i = 0; i < (int)fv.size(); ++i)
        {
            if (location != -1) continue;
            if (f.is_isomorphic_to(fv[i]))
            {
                location = i;
            }
        }
        return location;
    }
#endif

    return find_flag_in_list_nonparalel(f,fv);
}

inline int get_flag_type_in_list(const flag& f, vector< vector<flag> > &flags)
{
#ifdef USE_REDUCED_TYPES
    const int identity[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30};
    flag f_type;
    f_type.as_subflag(f,identity,f.m_Theta,0);
#endif 
    
    // Find correct type
    for (int i = 0; i < (int)flags.size(); i++)
    {
        if (flags[i].size() == 0)
        {
            cerr << "Some bug" << endl;
        }
        if (f.have_same_type(flags[i][0])) return i;
#ifdef USE_REDUCED_TYPES
        if (f.m_Theta == flags[i][0].m_Theta && f.m_Theta_class == flags[i][0].m_Theta_class)
        {
            flag g_flags_type;
            g_flags_type.as_subflag(flags[i][0],identity,flags[i][0].m_Theta,0);
            if (g_flags_type.is_isomorphic_to(f_type))
                return -2;
        }
#endif        
        
    }
    
    return -1;
}

inline void include_flag_in_list(const flag& f, vector< vector<flag> > &flags, int id = -3, bool ignore_reduced_types = true)
{
    if (id == -3)
    {
        id = get_flag_type_in_list(f, flags);
    }
#ifdef  USE_REDUCED_TYPES   
    if (id == -2 && ignore_reduced_types) return;
#endif   
    if (id == -1 || id == -2)
    {
        vector<flag> new_type_list;
        new_type_list.push_back(f);
        flags.push_back(new_type_list);
        return;
    }
    
    flags[id].push_back(f);
}


inline void include_flag_in_list_if_new(const flag& f, vector< vector<flag> > &flags, bool ignore_reduced_types = true)
{
    int id = get_flag_type_in_list(f, flags);
#ifdef USE_REDUCED_TYPES
    if (id == -2 && ignore_reduced_types) 
    {
        return;
    }
#endif
    if (id == -1 || id == -2)
    {
//        cerr << "new type" << endl;
        include_flag_in_list(f, flags, id,ignore_reduced_types);
        return;
    }
    
    if (find_flag_in_list(f,flags[id]) != -1)
    {
//        cerr << "duplicate" << endl;
        return;   
    }
//    cerr << "new for known type" << f.print() << endl;
    flags[id].push_back(f);
}

#ifndef HACK_ALL_COLOR_FORBIDDEN
//#define HACK_ALL_COLOR_FORBIDDEN
#endif

#ifdef HACK_ALL_COLOR_FORBIDDEN
bool forbidden_rainbow_pattern_found(const flag &g, int *colors_picked, int colors_valid, int *edges_used, int*edges_u, int*edges_v, int next_to_find)
{
    if (next_to_find >= colors_valid)
    {
        return true;
    }

    for (int e = 0; e < g.m_vertices*(g.m_vertices-1)/2; e++)
    {
        if (edges_used[e]) continue;
        if ((((g.m_color_edge[edges_u[e]][edges_v[e]]-1)>> colors_picked[next_to_find])& 1) != 1) continue;
        
        edges_used[e] = 1;
        if (forbidden_rainbow_pattern_found(g, colors_picked, colors_valid, edges_used, edges_u, edges_v, next_to_find+1))
            return true;

        edges_used[e] = 0;
    }
    return false;
}
#endif


inline bool is_flag_forbidden_noninduced(const flag &g)
{
    for (int i = 0; i < (int)g_forbidden_subflags.size(); i++)
    {
        if (g.has_as_notinduced_subflag(g_forbidden_subflags[i])) return true;
    }
    return false;
}


inline bool is_flag_forbidden(const flag &g, int verbose_output=0)
{
    //cerr << "Testing forbidden " << g.print() << endl;
    //verbose_output = 1;

#ifdef G_FORBIDDEN_NON_INDUCED
    return is_flag_forbidden_noninduced(g);
#endif

#ifdef HACK_ALL_COLOR_FORBIDDEN
    if (g.m_vertices < 4)
    {
        return false;
    }

    // For each color we count how many times it is used on G
    // Also check that the graph is a complete graph
    int color_counts[HACK_ALL_COLOR_FORBIDDEN_COLORS];
    for (int c = 0; c < HACK_ALL_COLOR_FORBIDDEN_COLORS; c++)
    {
        color_counts[c] = 0;
    }

    for (int u = 0; u < g.m_vertices; u++)
        for (int v = u+1; v < g.m_vertices; v++)
        {
            int label = (g.m_color_edge[u][v]) - 1;
            if (label == 0) {
                return false;
            }
            for (int c = 0; c < HACK_ALL_COLOR_FORBIDDEN_COLORS; c++)
            {
                color_counts[c] += (label >> c)&1;
            }
        }

    int colors_used = 0;
    for (int c = 0; c < HACK_ALL_COLOR_FORBIDDEN_COLORS; c++)
    {
        if (color_counts[c] > 0)  colors_used++;
    }

    if (colors_used  != HACK_ALL_COLOR_FORBIDDEN_COLORS)
    {
        return false;
    }

    // Now we need to check if we can find an actual copy that has all colors. Not just a fake
    // for example by a random edge.
    // We pick HACK_ALL_COLOR_FORBIDDEN_COLORS edges and see if they are in the correct color
    if (g.m_vertices >= 4)
    {
        /*
        int edge_vertices[][2] = { [0,1], [0,2], [0,3], [1,2], [1,3], [2,3] };
        for (e1 = 0; e1 < 6; e1++)
        {
            if (  ((g.m_color_edge[c1_u][c1_v]-1)>>0)& 1 != 1) continue;

        }
        */

       
        int colors_picked[]={0,1,2,3,4,5,6,7,8,9,10,11};
        int colors_valid = HACK_ALL_COLOR_FORBIDDEN_COLORS;
        ///int colors_picked[]={0,0,1,1,2,2};
        //int colors_picked[]={0,0,0,1,1,2};
        //int colors_picked[]={0,0,0,0,1,2};
        //int colors_valid = 6;
        assert(HACK_ALL_COLOR_FORBIDDEN_COLORS < 11);

        int edges_used[] = {0,0,0,0,0,0,0,0,0,0};
        int edges_u[V*V];
        int edges_v[V*V];
        int e = 0;
        for (int u = 0; u < g.m_vertices; u++)
            for (int v = u+1; v < g.m_vertices; v++)
            {
                edges_u[e] = u;
                edges_v[e] = v;
                e++;
            }


        if (forbidden_rainbow_pattern_found(g, colors_picked, colors_valid, edges_used, edges_u, edges_v, 0))
        {
            return true;
        }

        return false;
        /*

        for (int c1_u = 0; c1_u < g.m_vertices; c1_u++)
            for (int c1_v = c1_u+1; c1_v < g.m_vertices; c1_v++)
            {
                if (  (((g.m_color_edge[c1_u][c1_v]-1)>>0)& 1) != 1) continue;

                for (int c2_u = 0; c2_u < g.m_vertices; c2_u++)
                    for (int c2_v = c2_u+1; c2_v < g.m_vertices; c2_v++)
                    {
                        if (c1_u == c2_u && c1_v == c2_v) continue;
                        if (  (((g.m_color_edge[c2_u][c2_v]-1)>>1)& 1) != 1) continue;

                        for (int c3_u = 0; c3_u < g.m_vertices; c3_u++)
                            for (int c3_v = c3_u+1; c3_v < g.m_vertices; c3_v++)
                            {
                                if (c1_u == c3_u && c1_v == c3_v) continue;
                                if (c2_u == c3_u && c2_v == c3_v) continue;
                                if (  (((g.m_color_edge[c3_u][c3_v]-1)>>2)& 1) != 1) continue;
                                for (int c4_u = 0; c4_u < g.m_vertices; c4_u++)
                                    for (int c4_v = c4_u+1; c4_v < g.m_vertices; c4_v++)
                                    {
                                        if (c1_u == c4_u && c1_v == c4_v) continue;
                                        if (c2_u == c4_u && c2_v == c4_v) continue;
                                        if (c3_u == c4_u && c3_v == c4_v) continue;
                                        if (  (((g.m_color_edge[c4_u][c4_v]-1)>>3)& 1) != 1) continue;

                                        if (HACK_ALL_COLOR_FORBIDDEN_COLORS == 4)
                                        {
                                            return true;
                                        }
                                        else
                                        {
                                            for (int c5_u = 0; c5_u < g.m_vertices; c5_u++)
                                                for (int c5_v = c5_u+1; c5_v < g.m_vertices; c5_v++)
                                                {
                                                    if (c1_u == c5_u && c1_v == c5_v) continue;
                                                    if (c2_u == c5_u && c2_v == c5_v) continue;
                                                    if (c3_u == c5_u && c3_v == c5_v) continue;
                                                    if (c4_u == c5_u && c4_v == c5_v) continue;
                                                    if (  (((g.m_color_edge[c5_u][c5_v]-1)>>4)& 1) != 1) continue;

                                                    if (HACK_ALL_COLOR_FORBIDDEN_COLORS == 5)
                                                    {
                                                        return true;
                                                    }
                                                    else
                                                    {
                                                        for (int c6_u = 0; c6_u < g.m_vertices; c6_u++)
                                                            for (int c6_v = c6_u+1; c6_v < g.m_vertices; c6_v++)
                                                            {
                                                                if (c1_u == c6_u && c1_v == c6_v) continue;
                                                                if (c2_u == c6_u && c2_v == c6_v) continue;
                                                                if (c3_u == c6_u && c3_v == c6_v) continue;
                                                                if (c4_u == c6_u && c4_v == c6_v) continue;
                                                                if (c5_u == c6_u && c5_v == c6_v) continue;
                                                                if (  (((g.m_color_edge[c6_u][c6_v]-1)>>5)& 1) != 1) continue;

                                                                return true;
                                                            }
                                                    }
                                                }
                                        }
                                    }
                            }
                    }
            }
        */
    }

    return false;
#endif


    for (int i = 0; i < (int)g_forbidden_subflags.size(); i++)
    {
        //cerr << "Testing " << g.print() << " and " << g_forbidden_subflags[i].print() << endl;
        if (g.contains_as_subflag(g_forbidden_subflags[i])) 
        {
            if (verbose_output > 0)
            {
                cerr << "Forbidding " << g.print() << " because of " << g_forbidden_subflags[i].print() << endl;
            }
            return true;
        }
    }
    return false;
}

//#ifdef G_USE_PERMITTED_SUBFLAGS  not used in early generation - maybe should be... ?
inline bool is_flag_forbidden_avoid_zeros(const flag &g, const vector<int> &in_subrgaph = vector<int>())
{
    vector<flag> subflags_list;
    for (int i = 1; i <= g.m_vertices; i++)
    {
        //if (g_permitted_subflags[i].size() == 0) continue;        
        if (g_forbidden_subflags_by_size[i].size() == 0) continue;
        
        subflags_list.clear();
        g.generate_subflags_of_size_n(i, subflags_list, in_subrgaph);
                
        for (int j = 0; j < (int)subflags_list.size(); j++)
        {
// Do not check subgraphs that are not fully colored
#ifdef G_COLORED_VERTICES
            if (subflags_list[j].m_colored_vertices[0] > 0) continue;
#endif
#ifdef G_COLORED_EDGES            
            if (subflags_list[j].m_colored_edges[0] > 0) continue;
#endif            
            if (find_flag_in_list(subflags_list[j], g_forbidden_subflags_by_size[i]) != -1) return true;
        }
    }
    return false;
}


inline bool g_already_in_known_flags(flag &g, vector<flag> &flag_list)
{
    for (unsigned int i = 0; i < flag_list.size(); i++)
    {
        if (flag_list[i].is_isomorphic_to(g))
        {
            return true;
        }
    }
    return false;
}

inline void add_g_to_known_flags(flag &g, vector<flag> &flag_list)
{
    flag_list.push_back(g);
    //if (g.m_3edges_cnt >= 20)
    {
    //    cerr << g.print() << endl;
    }
}

inline void add_g_to_flags_list_if_new(flag &g, vector<flag> &flag_list)
{
    if (g_already_in_known_flags(g, flag_list)) return;
    add_g_to_known_flags(g, flag_list);
}


#ifdef G_COLORED_EDGES
void try_color_edge(flag &g, int u, int v, vector<flag> &flag_list)
{
    if (v >= g.m_vertices || v == u)
    {
        u++;
        v = u+1;
    }
    if (v >= g.m_vertices)
    {
        if (is_flag_forbidden(g)) return;
        
        g.create_minlex_signature();
        
        if (!g_already_in_known_flags(g,flag_list)) add_g_to_known_flags(g,flag_list);
        //		add_g_to_known_flags(flagh_list);
        return;
    }
    
    
    // Color only uncolored edges.....
    if (g.m_color_edge[u][v] == 0)
    {
// Either color 1 us used for blow-up or for tournaments it is not used at all
// since color 1 does not change orientation
        for (int color = 1; color < COLORS_EDGES; color++)
        {
            g.color_edge(u,v,color);
            try_color_edge(g,u,v+1,flag_list);
#ifdef G_ORIENTED_EDGES
            if (color > G_ORIENTED_EDGES_UNORIENTED_COLORS)
            {
                g.color_edge(v,u,color);
                try_color_edge(g,u,v+1,flag_list);
            }
#endif
        }
        g.color_edge(u,v,0);
    }
    else
    {
        try_color_edge(g,u,v+1,flag_list);
    }
}
#endif






void extensions_of_g_edges(flag &g, vector<flag> &flag_list)
{
    //cerr << "Generating extensions of " << g.print() << endl;





#ifdef G_COLORED_EDGES
    try_color_edge(g,0,1,flag_list);
    return;
#endif


}


#ifdef G_COLORED_VERTICES
void try_color_vertex(flag &g, int u, vector<flag> &flag_list)
{
    if (u >= g.m_vertices)
    {
#if defined(G_COLORED_EDGES) || defined(G_COLORED_3EDGES) || defined(G_3EDGES) || defined(G_4EDGES) || defined(G_ROOTED_3EDGES) || defined(G_ROOTED_4EDGES)
        extensions_of_g_edges(g,flag_list);        
        //        try_color_edge(g, 0,1,flag_list);
#else
        if (is_flag_forbidden(g)) return;
        
        g.create_minlex_signature();
        
        if (!g_already_in_known_flags(g, flag_list)) add_g_to_known_flags(g, flag_list);
#endif
        return;
    }
    
    // Color only uncolored vertices.....
    if (g.m_color_vertex[u] == 0)
    {
        for (int color = 1; color < COLORS_VERTICES; color++)
        {
            g.color_vertex(u,color);
            try_color_vertex(g,u+1,flag_list);
        }
        g.color_vertex(u,0);
    }
    else
    {
        try_color_vertex(g,u+1,flag_list);
    }
}
#endif



void extensions_of_g(flag &g, vector<flag> &flag_list)
{
#ifdef G_COLORED_VERTICES
    try_color_vertex(g,0,flag_list);
#else
    extensions_of_g_edges(g,flag_list);
#endif
}



// u is original, v will be a copy
// edges containing both will have color 1
void duplicate_vertex_u_to_v(flag &g, int u, int v)
{

    
#ifdef G_COLORED_EDGES
    
    for (int x = 0; x < g.m_vertices-1; x++)
    {
        if (x == u) 
            g.color_edge(v,x,1);
        else
            g.color_edge(v,x,g.m_color_edge[u][x]);
    }
#endif


#ifdef G_COLORED_VERTICES
    g.color_vertex(v,g.m_color_vertex[u]);    
#endif
    
//    assert(0);
}



/*
 void generate_permutations(vector<flag> &flag_list, int vertices)
 {
 g.set_vertices(vertices);
 int perm[g.m_vertices];
 for (int i = 0; i < g.m_vertices; i++) perm[i] = i;
 
 do {
 
 g.set_vertices(g.m_vertices);
 for (int u = 0; u < g.m_vertices; u++)
 for (int v = u+1; v < g.m_vertices; v++)
 {
 if (perm[u]<perm[v]) g.color_edge(u,v,1);
 else g.color_edge(u,v,2);
 }
 
 if (!g_already_in_known_flags(flag_list)) add_g_to_known_flags(flag_list);
 
 
 } while ( std::next_permutation(perm,perm+g.m_vertices) );
 }
*/



///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)


// Rest of F2 is also piskced as a subset
void pick_F2_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_F2, int next_to_map,  bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F2.m_vertices)
    {
        flag H_F2;
        H_F2.as_subflag(H, mapping_F2, F2.m_vertices, F2.m_Theta);
        if (!H_F2.is_isomorphic_to(F2)) return;
		
        good_maps++;
        
        return;
    }
    
    int min_vertex = 0;
    if (next_to_map > F2.m_Theta) min_vertex = mapping_F2[next_to_map-1]+1;
    
    for (int v = min_vertex; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        used_from_H[v] = true;
        mapping_F2[next_to_map] = v;
        pick_F2_mapping(F1,F2,H,mapping_F2,next_to_map+1,used_from_H,good_maps);
        used_from_H[v] = false;
    }
    
}

// Rest of F1 is picked only as a subset
void pick_F1_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_F1, int *mapping_F2, int next_to_map,  bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F1.m_vertices)
    {
		//cout << "." << endl;

        // Check if the mapping is corect!
        flag H_F1;
        H_F1.as_subflag(H, mapping_F1, F1.m_vertices,F1.m_Theta);
		
        if (!H_F1.is_isomorphic_to(F1)) return;
        
        pick_F2_mapping(F1,F2,H,mapping_F2,F2.m_Theta,used_from_H,good_maps);
        return;
    }
    
    int min_vertex = 0;
    if (next_to_map > F1.m_Theta) min_vertex = mapping_F1[next_to_map-1]+1;
    
    for (int v = min_vertex; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        used_from_H[v] = true;
        mapping_F1[next_to_map] = v;
        pick_F1_mapping(F1,F2,H,mapping_F1,mapping_F2,next_to_map+1,used_from_H,good_maps);
        used_from_H[v] = false;
    }
}

// Theta mapping is picked as all permutations...
void pick_theta_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_theta, int next_to_map, bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F1.m_Theta)
    {
        int mapping_F1[F1.m_vertices];
        int mapping_F2[F2.m_vertices];
        for (int i = 0; i < F1.m_Theta; i++)
        {
            mapping_F2[i] = mapping_F1[i] = mapping_theta[i];
        }
				
        pick_F1_mapping(F1,F2,H,mapping_F1,mapping_F2, F1.m_Theta, used_from_H,good_maps);
        return;
    }
	
    for (int v = 0; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        if (!H.is_map_up_to_v_correct(next_to_map, v, mapping_theta, F1)) continue;
       
         used_from_H[v] = true;
         mapping_theta[next_to_map] = v;
         pick_theta_mapping(F1,F2,H,mapping_theta,next_to_map+1,used_from_H,good_maps);
		 used_from_H[v] = false;
    }
}

inline double P_F1_F2_IN_H(const flag &F1, const flag &F2, const flag &H, bool return_only_good_maps=false)
{
    assert(F1.m_Theta == F2.m_Theta);

#if defined(G_COLORED_EDGES) && !defined(G_COLORED_EDGES_BLIND)
	for (int c = 1; c < COLORS_EDGES; c++)
	{
        //		cout << "e" << endl;
        if (F1.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
        if (F2.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
	}
#endif

    



    
    

    
#ifdef G_COLORED_VERTICES
	for (int c = 1; c < COLORS_VERTICES; c++)
	{
		//cout << "v " << F1.m_colored_vertices[c] << " " << H.m_colored_vertices[c] << endl;
		if (F1.m_colored_vertices[c] > H.m_colored_vertices[c]) return 0;
		if (F2.m_colored_vertices[c] > H.m_colored_vertices[c]) return 0;
	}
#endif
	
		
    int mapping_theta[F1.m_Theta];
    bool used_from_H[H.m_vertices];
    
    for (int i = 0; i < H.m_vertices; i++)
    {
        used_from_H[i] = false;
    }
	
    int good_maps = 0;
    pick_theta_mapping(F1,F2,H,mapping_theta,0,used_from_H,good_maps);
	
    if (return_only_good_maps) return good_maps;

    int all_maps = 1;
#ifdef G_COLORED_VERTICES_SAMPLED_SEPARATELY_BY_COLORS
    int colors_available[COLORS_VERTICES];
    int colors_needed_F1[COLORS_VERTICES];
    int colors_needed_F2[COLORS_VERTICES];
    colors_available[0] = 0;
    for (int c = 1; c < COLORS_VERTICES; c++)
    {
        colors_available[c] = H.m_colored_vertices[c];
        colors_needed_F1[c] = F1.m_colored_vertices[c];
        colors_needed_F2[c] = F2.m_colored_vertices[c];
    }
    for (int i = 0; i < F1.m_Theta; i++) 
    {
        all_maps *= colors_available[F1.m_color_vertex[i]]--;
        colors_needed_F1[F1.m_color_vertex[i]]--;
        colors_needed_F2[F1.m_color_vertex[i]]--;
    }
    for (int c = 1; c < COLORS_VERTICES; c++)
    {
        all_maps *= binomial(colors_available[c],colors_needed_F1[c]);
        all_maps *= binomial(colors_available[c]-colors_needed_F1[c],colors_needed_F2[c]);
    }    
#else
    for (int i = 0; i < F1.m_Theta; i++) all_maps *= (H.m_vertices-i);
    all_maps *= binomial(H.m_vertices-F1.m_Theta,F1.m_vertices-F1.m_Theta);
    all_maps *= binomial(H.m_vertices-F1.m_vertices,F2.m_vertices-F1.m_Theta);
#endif
	//    if (good_maps > 0)
	//        cout << "good_maps/all_maps: " << good_maps << "/" << all_maps << endl;
    
    
    return (double)good_maps/(double)all_maps;
}



inline double P_F1_F2_F3_IN_H(const flag &F1, const flag &F2, const flag &F3, const flag &H)
{

#ifdef G_COLORED_VERTICES_SAMPLED_SEPARATELY_BY_COLORS
    cerr << "Currently not implemented" << endl;
    assert(0);
#endif

    assert(F1.m_Theta == F2.m_Theta);
    assert(F1.m_Theta == F3.m_Theta);
    
    assert(F1.m_vertices+F2.m_vertices+F3.m_vertices - 2*F1.labeled_vertices_cnt() <= H.m_vertices);
    
    flag type;
    F1.get_type_subflag(type);    

    
    // Some easy checks...
#if defined(G_COLORED_EDGES) && !defined(G_COLORED_EDGES_BLIND)
    for (int c = 1; c < COLORS_EDGES; c++)
    {
        if (F1.m_colored_edges[c] + F2.m_colored_edges[c] + F3.m_colored_edges[c] - 2*type.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
    }
#endif
    
    



    
    



    
#if defined(G_COLORED_VERTICES) && !defined(G_COLORED_VERTICES_BLIND)
    for (int c = 1; c < COLORS_VERTICES; c++)
    {
        if (F1.m_colored_vertices[c]+F2.m_colored_vertices[c]+F3.m_colored_vertices[c]-2*type.m_colored_vertices[c] > H.m_colored_vertices[c]) return 0;
    }
#endif
    


    

    int good_maps = 0;
    int all_maps = 0;
    
    int vertex_split[V];

    int t = 0;
    for (int i = 0; i < type.m_vertices; i++) vertex_split[t++] = i;
    for (int i = type.m_vertices; i < F1.m_vertices; i++) vertex_split[t++] = -1;
    for (int i = type.m_vertices; i < F2.m_vertices; i++) vertex_split[t++] = -2;
    for (int i = type.m_vertices; i < F3.m_vertices; i++) vertex_split[t++] = -3;
    for (;t < H.m_vertices; t++) vertex_split[t] = -4;
    
    std::sort (vertex_split,vertex_split+H.m_vertices);
    
    flag tmp;
    int mapping[V];
    int next_to_map; // temporary
    do {
        all_maps++;
        
        
        //cerr << "split: ";
        //for (int i = 0; i < H.m_vertices; i++)
        //    cerr << vertex_split[i] << " " ;
        //cerr << endl;        
        
        
        // check if Theta correct
        for (int j = 0; j < H.m_vertices; j++)
        {
            if (vertex_split[j] < 0) continue;
            if (vertex_split[j] < type.m_vertices) mapping[vertex_split[j]] = j;
        }
        tmp.as_subflag(H,mapping,type.m_vertices,type.m_Theta);
        //cerr << tmp.print() << " vs " << type.print();
        if (!tmp.is_isomorphic_to(type)) continue;

        
        // check if F1 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -1) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F1.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F1)) continue;


        // check if F2 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -2) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F2.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F2)) continue;


        
        // check if F3 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -3) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F3.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F3)) continue;
        
        good_maps++;
        
    } while ( std::next_permutation(vertex_split,vertex_split+H.m_vertices) ); 

    //cerr << "Good/All: " << good_maps << "/" << all_maps << endl;
    
    return (double)good_maps/(double)all_maps;
}


inline double P_F1_F2_IN_labeled_H(const flag &F1, const flag &F2, const flag &H)
{

    //cerr << F1.m_Theta << " " << F2.m_Theta << endl;
    assert(F1.m_Theta == F2.m_Theta);
    if (F1.m_vertices+F2.m_vertices - F1.labeled_vertices_cnt() > H.m_vertices)
    {
        cerr << F1.m_vertices<< "+" << F2.m_vertices << "-" << F1.labeled_vertices_cnt() << " > " << H.m_vertices << endl;
    }
    assert(F1.m_vertices+F2.m_vertices - F1.labeled_vertices_cnt() <= H.m_vertices);
    assert(F1.labeled_vertices_cnt() >= H.labeled_vertices_cnt());
    
    flag type;
    F1.get_type_subflag(type);    

    flag type_F2;
    F2.get_type_subflag(type_F2);   

    if (type.is_isomorphic_to(type_F2) == false)
    {
        return 0;
    }


    if (H.labeled_vertices_cnt() > 0)
    {
        flag typeH;
        H.get_type_subflag(typeH);    
        if (!type.contains_as_subflag(typeH)) return 0;
    }
    
    // Some easy checks...
#if defined(G_COLORED_EDGES) && !defined(G_COLORED_EDGES_BLIND)
    for (int c = 1; c < COLORS_EDGES; c++)
    {
        if (F1.m_colored_edges[c] + F2.m_colored_edges[c] - type.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
    }
#endif
#if defined(G_COLORED_VERTICES) && !defined(G_COLORED_VERTICES_BLIND)
    for (int c = 1; c < COLORS_VERTICES; c++)
    {
        if (F1.m_colored_vertices[c]+F2.m_colored_vertices[c]-type.m_colored_vertices[c] > H.m_colored_vertices[c]) return 0;
    }
#endif
    
    

    int good_maps = 0;
    int all_maps = 0;
    
    int vertex_split[V];
    
    int t = 0;
    for (int i = 0; i < type.m_vertices; i++) vertex_split[t++] = i;
    for (int i = type.m_vertices; i < F1.m_vertices; i++) vertex_split[t++] = -1;
    for (int i = type.m_vertices; i < F2.m_vertices; i++) vertex_split[t++] = -2;
    //for (int i = type.m_vertices; i < F3.m_vertices; i++) vertex_split[t++] = -3;
    for (;t < H.m_vertices; t++) vertex_split[t] = -4;
    
    std::sort (vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices);
    
    flag tmp_type;
    flag tmp_F1;
    flag tmp_F2;
    int mapping[V];
    int next_to_map; // temporary
    do {
                
        // check if Theta correct
        for (int j = 0; j < H.m_vertices; j++)
        {
            if (vertex_split[j] < 0) continue;
            if (vertex_split[j] < type.m_vertices) mapping[vertex_split[j]] = j;
        }
        tmp_type.as_subflag(H,mapping,type.m_vertices,type.m_Theta);

        //cerr << tmp.print() << " vs " << type.print();
        
        // check if F1 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -1) mapping[next_to_map++] = j;
        tmp_F1.as_subflag(H,mapping,F1.m_vertices,type.m_Theta);
                
        // check if F2 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -2) mapping[next_to_map++] = j;
        tmp_F2.as_subflag(H,mapping,F2.m_vertices,type.m_Theta);

#ifdef G_COLORED_VERTICES_SAMPLED_SEPARATELY_BY_COLORS
        // check if the labeling is color preserving
        bool color_preserved = true;
        for (int v = 0; v < F1.m_Theta; v++)
        {
            if (F1.m_color_vertex[v] != tmp_type.m_color_vertex[v]) 
            {
                color_preserved = false;
                break;
            }
        }
        if (color_preserved == false)
            continue;

        // check if the map is color preserving
        color_preserved = true;
        for (int c = 1; c < COLORS_VERTICES; c++)
        {
            if (F1.m_colored_vertices[c] != tmp_F1.m_colored_vertices[c] 
              ||F2.m_colored_vertices[c] != tmp_F2.m_colored_vertices[c]) 
            {
                color_preserved = false;
                break;
            }
        }
        if (color_preserved == false)
            continue;
#endif

        all_maps++;


        if (!tmp_type.is_isomorphic_to(type)) continue;
        if (!tmp_F1.is_isomorphic_to(F1)) continue;
        if (!tmp_F2.is_isomorphic_to(F2)) continue;        
        
        good_maps++;
        
    } while ( std::next_permutation(vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices) ); 
    
    //cerr << "Good/All: " << good_maps << "/" << all_maps << endl;
    
    return (double)good_maps/(double)all_maps;
}




inline double P_F1_IN_H(const flag &F1, const flag &H, bool density=true)
{
    
    assert(F1.m_vertices <= H.m_vertices);


    flag type;
    F1.get_type_subflag(type);    

    if (H.labeled_vertices_cnt() > 0)
    {
        flag typeH;
        H.get_type_subflag(typeH);    
        if (!type.contains_as_subflag(typeH)) return 0;
    }    
    
    // Some easy checks...
#if defined(G_COLORED_EDGES) && !defined(G_COLORED_EDGES_BLIND)
        
    for (int c = 1; c < COLORS_EDGES; c++)
    {
        if (F1.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
    }
#endif
    
    

    
    

    
#if defined(G_COLORED_VERTICES) && !defined(G_COLORED_VERTICES_BLIND)
    for (int c = 1; c < COLORS_VERTICES; c++)
    {
        if (F1.m_colored_vertices[c] > H.m_colored_vertices[c]) return 0;
    }
#endif
    
    

    int good_maps = 0;
    int all_maps = 0;
    
    // Map labeled vertices as 0,1,2,theta,-1,-1,-1,-4,-4,-4
    // where -1 indicates number of vertices in F1
    int vertex_split[2*V]; // the 2*V instead of V is here for overflow warning
    
    int t = 0;
    for (int i = 0; i < type.m_vertices; i++) vertex_split[t++] = i;
    for (int i = type.m_vertices; i < F1.m_vertices; i++) vertex_split[t++] = -1;
    for (;t < H.m_vertices; t++) vertex_split[t] = -4;
    
    std::sort (vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices);
    
    //cerr << "FFF" << endl;

    flag tmp;
    flag tmp_type;
    int mapping[V];
    int next_to_map; // temporary
    do {

        //cerr << "DDDD" << endl;
        //for (int i  = 0; i < F1.m_vertices; i++)
        //{
        //    cerr << i << "->" << mapping[i] << " "; 
        //}
        //cerr << endl;
        
        
        // check if Theta correct
        for (int j = 0; j < H.m_vertices; j++)
        {
            if (vertex_split[j] < 0) continue;
            if (vertex_split[j] < type.m_vertices) mapping[vertex_split[j]] = j;
        }

        // Finish creating the mapping
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -1) mapping[next_to_map++] = j;


        tmp_type.as_subflag(H,mapping,type.m_vertices,type.m_Theta);
        tmp.as_subflag(H,mapping,F1.m_vertices,type.m_Theta);

#ifdef G_COLORED_VERTICES_SAMPLED_SEPARATELY_BY_COLORS
        // check if the labeling is color preserving
        bool color_preserved = true;
        for (int v = 0; v < F1.m_Theta; v++)
        {
            if (F1.m_color_vertex[v] != tmp_type.m_color_vertex[v]) 
            {
                color_preserved = false;
                //cerr << "Color not preserved for labeled  v=" << v << endl;
                break;
            }
        }
        if (color_preserved == false)
        {
            continue;
        }

        // check if the map is color preserving
        color_preserved = true;
        for (int c = 1; c < COLORS_VERTICES; c++)
        {
            if (F1.m_colored_vertices[c] != tmp.m_colored_vertices[c]) 
            {
                color_preserved = false;
                break;
            }
        }
        if (color_preserved == false)
            continue;
#endif

        all_maps++;

        // check if type is correct
        if (!tmp_type.is_isomorphic_to(type)) continue;
        
        // check if F1 is correct
        tmp.as_subflag(H,mapping,F1.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F1)) continue;
        
        good_maps++;
        
    } while ( std::next_permutation(vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices) ); 
    
    //cerr << "Good/All: " << good_maps << "/" << all_maps << endl;
    if (density)
    {
        if (all_maps == 0)
        {
            cerr << "all_maps is zero" << endl;
            cerr << "Calculating P(F1,H), where" << endl;
            cerr << "F1 = " << F1.print() << endl;
            cerr << " H = " << H.print() << endl;
            assert(0);
        }
        return (double)good_maps/(double)all_maps;
    }
    else
        return good_maps;    
}


//  The following is by James Kanze
// http://gabisoft.free.fr/articles/fltrsbf1.html
// https://openclassrooms.com/forum/sujet/fluxtampon-gestion-31091?page=1
// https://lists.boost.org/Archives/boost/att-49459/fltrsbf1.htm
struct FilteringInputStreambuf : public std::streambuf
{
    FilteringInputStreambuf(streambuf * source, bool deleteWhenFinished = false) : mySource(source), myDeleteWhenFinished(deleteWhenFinished)
    {
    }
    
    virtual ~FilteringInputStreambuf()
    {
        resetSource(NULL);
    }
    
    void resetSource(streambuf * newSource, bool deleteWhenFinished = false)
    {
        sync();
        
        if (myDeleteWhenFinished)
        delete mySource;
        
        mySource = newSource;
        myDeleteWhenFinished = deleteWhenFinished;
        setg(NULL, NULL, NULL);
    }
    
    virtual int underflow()
    {
        int result(EOF);
        
        if ( gptr() < egptr() )
        result = static_cast<unsigned char>(*gptr());
        else if ( mySource != NULL )
        {
            result = extract(*mySource);
            
            if (result != EOF)
            {
                assert(result >= 0); // && result <= UCHAR_MAX); // does not work on older machines
                myPushbackBuffer = result;
                setg(&myPushbackBuffer, &myPushbackBuffer, &myPushbackBuffer + 1);
            }
        }
        
        return result;
    }
    virtual int sync()
    {
        int result(EOF);
        
        if (mySource != NULL)
        {
            if (gptr() == egptr() || mySource->sputbackc(*gptr()) != EOF)
            result = mySource->pubsync();
            
            setg( NULL, NULL, NULL ) ;
        }
        
        return result;
    }
    virtual std::streambuf * setbuf(char * buffer, std::streamsize length)
    {
        return mySource == NULL
        ?   static_cast<std::streambuf*>(NULL)
        :   mySource->pubsetbuf(buffer, length);
    }
    
    virtual int extract(std::streambuf & source)
    {
        int ch( source.sbumpc() ) ;
        if ( ch == '#' )
        {
            while ( ch != EOF && ch != '\n' && ch != '\r' )
            {
                ch = source.sbumpc() ;
            }
        }
        if (ch >= 126)
        {
            cerr << "WARNING: Reading from input: " << ch << " which is '" << char(ch) << "'" << endl;
        }
        return ch ;
    }
    
    std::streambuf * mySource;
    char myPushbackBuffer;
    bool myDeleteWhenFinished;    
} ;


class FilteringIstream 
:   private FilteringInputStreambuf
,   public istream
{
    public:

    FilteringIstream( istream& source ):
    FilteringInputStreambuf(source.rdbuf()), istream(this)
    {        
    }
    virtual             ~FilteringIstream(){} ;    
    virtual FilteringInputStreambuf* rdbuf() 
    {
        return this;
    }
     void changeSource(streambuf * newSource)
     {
         resetSource(newSource);
     }
} ;


bool starts_with_flag_expression(string filename)
{
    stringstream ss(filename);

    char ch;
    ss >> ch;
    
    return isdigit(ch) || ch=='-' || ch == '(' || ch == '.' || ch == '{' || ch == '[';

    // Below is an old version, we need ( for flag calculator
    double number;
    ss >> number;
    return !ss.fail();
}




// This is a macro that creates  istream *istr variable that opened the filename in 
// a smart and nice way. 
//
//     istream *istr = &std::cin; 
#define OPEN_FILE_SMARTLY_BASE(istr, filename, fail_operation) \
    FilteringIstream fscin_XXX(std::cin); \
    istream *istr = &fscin_XXX;\
    stringstream ss_filename_XXX(filename);\
    ifstream infile_XXX; \
    bool file_exists_XXX = false; \
    if (filename != "cin") \
    { \
        infile_XXX.open (filename.c_str(), ifstream::in); \
        if (!infile_XXX.good()) \
        { \
            std::cerr << "Failed opening file " << filename << endl; \
            if (starts_with_flag_expression(filename)) \
            { \
                std::cerr << "Using it as the string itself" << endl; \
                istr = &ss_filename_XXX; \
            } \
            else \
            { \
                std::cerr << "Failed interpreting as flags without comments" << endl; \
                fail_operation; \
            } \
        } \
        else \
        { \
            istr = &infile_XXX; \
            file_exists_XXX = true; \
        } \
    } \
    FilteringIstream infileFilter_XXX(infile_XXX); \
    if (filename != "cin" && file_exists_XXX) \
    { \
        istr = &infileFilter_XXX; \
    } 


#define OPEN_FILE_SMARTLY_RETURN_FALSE_ON_FAIL(istr, filename)  OPEN_FILE_SMARTLY_BASE(istr, filename, return false)
#define OPEN_FILE_SMARTLY(istr, filename)  OPEN_FILE_SMARTLY_BASE(istr, filename, assert(0))

bool load_flags_from_file(string filename, vector<flag> &flag_list,int verbose_output=0)
{
    OPEN_FILE_SMARTLY_RETURN_FALSE_ON_FAIL(istr, filename);
    
 
    if (verbose_output)
        cerr << "Loading labeled flags from file " << filename << endl;
    
    
    flag f;
    while (f.load_from_stream((*istr),-1,-1))
    {
        flag_list.push_back(f);
    }
    
    ///infile.close();
    
    return true;    
}

bool dump_flags_to_file(string filename, vector<flag> &flag_list)
{
    ofstream outfile;
    outfile.open(filename.c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename << endl;
        return false;
    }
    
    cerr << "Writing flags to file " << filename << endl;

    for (unsigned int x = 0; x < flag_list.size(); x++)
    {
        outfile << flag_list[x].print() << endl;
    }
    
    outfile.close();
    
    return true;
}



bool load_flags_and_coefficients_from_file(string filename, vector<flag_and_coefficient> &flag_list, int verbose_output=0)
{

    OPEN_FILE_SMARTLY_RETURN_FALSE_ON_FAIL(istr, filename);

    if (verbose_output)
        cerr << "Loading labeled flags from file " << filename << endl;
    
    
    flag_and_coefficient fc;
    (*istr) >> fc.coefficient;
    cerr << "Loaded coefficient " << fc.coefficient << endl;
    while ((*istr) && fc.g.load_from_stream((*istr),-1,-1))
    {
        flag_list.push_back(fc);
        (*istr) >> fc.coefficient;
    }
    
    //infile.close();
    
    return true;
}

void dump_flag_and_coefficient(const flag_and_coefficient &fc, bool use_smart_round = false)
{
        if (fc.coefficient == 0) return;
        
        cout.precision(G_PRECISION);
        if (use_smart_round)
        {
            if (smart_round(fc.coefficient) == 0) return;
            cout << smart_round(fc.coefficient);
        }
        else
            cout << fc.coefficient;
        cout << "  " << fc.g.print() << endl;
}

void dump_flags_and_coefficients(vector<flag_and_coefficient> &flag_list, bool use_smart_round = false)
{
    for (unsigned int x = 0; x < flag_list.size(); x++)
    {
        dump_flag_and_coefficient(flag_list[x], use_smart_round);

    }
}



// final_flags means that the flags will not be used any further
// for genertin other flags. Important when combined with G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY
bool load_unlabeled_flags_from_file(int sizeKn, bool final_flags = true, bool remove_duplicates_while_loading=false, bool remove_forbidden_wile_loading=false)
{
    stringstream filename;
    
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with unlabeled flags " << filename.str() << endl;
        return false;
    }

    /*
    for (int i = 0; i < sizeKn; i++)
    {
        if (g_unlabeled_flags[i].size() > 0)
        {
            cerr << "Flags of given size already exists, cannot load again." << endl;
            assert(0);
        }
    }
    */

    cerr << "Loading unlabeled flags from file " << filename.str() << endl;
    
    // For large instances, it really helps to reserve the space in containers
    //  before loading... so we read the file twice
    int sizes_cnt[V], duplicates_cnt[V], forbidden_cnt[V];
    for (int i = 0; i < V; i++)
    {
        sizes_cnt[i] = 0;
        duplicates_cnt[i] = 0;
        forbidden_cnt[i] = 0;
    }
    flag g;
    while (g.load_from_stream(infile,-1,0))
    {
        sizes_cnt[g.m_vertices]++;
    }

    for (int i = 0; i < V; i++) 
    {
        //cerr << "Expecting for size " << i << " flag number: " << sizes_cnt[i] << endl;
        g_unlabeled_flags[i].clear();
        g_unlabeled_flags[i].reserve(sizes_cnt[i]);
    }
    
    //    infile.seek(0);
    infile.close();
    infile.open (filename.str().c_str(), ifstream::in);
    
    
    int tested=0;
    
    while (g.load_from_stream(infile,-1,0))
    {
        
        tested++;
        assert(sizeKn >= g.m_vertices);
        
        if (remove_forbidden_wile_loading && is_flag_forbidden(g))
        {
            forbidden_cnt[g.m_vertices]++;
            continue;
        }
        
        if (remove_duplicates_while_loading)
        {
            volatile bool new_flag = true;
            
            #pragma omp parallel for shared(new_flag)
            for (int i = 0; i < (int)g_unlabeled_flags[g.m_vertices].size();i++)
            {
                
                if (new_flag == false)
                    continue;
                
                if (g.is_isomorphic_to(g_unlabeled_flags[g.m_vertices][i]))
                {
                        #pragma omp atomic write
                    new_flag = false;
                    // This allows to break when a duplicate found - may be usefull to check if the
                    // duplicates are indeed duplicates or if it is a mistake in the program....
                    //if (duplicates_cnt[g.m_vertices] == 2)
                    //{
                    //    cerr << "Found duplicates" << endl;
                    //    cout << g.print() << endl;
                    //    cout << g_unlabeled_flags[g.m_vertices][i].print() << endl;
                    //    exit(0);
                    //}
#ifndef _USING_OMP_                   
                    break;
#endif                    
                }
            }
            if (!new_flag)
            {
                duplicates_cnt[g.m_vertices]++;
                continue;
            }
        }
        g_unlabeled_flags[g.m_vertices].push_back(g);
        //g.reverse_rotation_system();
        //g_unlabeled_flags[g.m_vertices].push_back(g);
        //cerr << g.print() << " " << g_unlabeled_flags[g.m_vertices].size() << " tested " << tested << endl;
    }
    
    infile.close();
    
    for (int i = 0; i <= sizeKn; i++)
    {
        cerr << "Loaded # of unlabeled flags of size " << i << " is " << g_unlabeled_flags[i].size();
        if (remove_forbidden_wile_loading)
        {
            cerr << " and " << forbidden_cnt[i] << " forbiddens";            
        }
        if (remove_duplicates_while_loading)
        {
            cerr << " and " << duplicates_cnt[i] << " duplicates";
        }
        cerr << endl;
    }
    
    
    return true;
}



bool dump_unlabeled_flags(int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return false;
    }
    
    cerr << "Writing unlabeled flags to file " << filename.str() << endl;
    
    for (int f = 0; f <= V; f++)
    {
        for (unsigned int x = 0; x < g_unlabeled_flags[f].size(); x++)
        {
            outfile << g_unlabeled_flags[f][x].print() << endl;
        }
    }
    
    outfile.close();
    
    return true;
}


// Creates all subflags of flags of size sizeKn
void generate_all_unlabeled_subflags_from_size(int sizeKn, int verbose_output)
{
    cerr << "Generating smaller unlabeled flags from size " << sizeKn << endl;

    int mapping[V];

    for (int n = sizeKn; n > 0; n--)
    {
        // Delete the ones we are just about to start generating
        g_unlabeled_flags[n-1].clear();
        
        // graph to be processed
        for (int id = 0; id < (int)g_unlabeled_flags[n].size(); id++)
        {
            // vertex to be skipped
            for (int skip=0; skip < n; skip++)
            {
                int mapID = 0;
                for (int u = 0; u < n; u++)
                {
                    if (u == skip) continue;
                    mapping[mapID++] = u;                    
                }
                
                flag F;
                F.as_subflag(g_unlabeled_flags[n][id], mapping, n-1, 0);
                
                volatile bool new_flag = true;
                
                   #pragma omp parallel for shared(new_flag)
                for (int i = 0; i < (int)g_unlabeled_flags[F.m_vertices].size();i++)
                {
                    if (new_flag == false) continue;
                    
                    if (F.is_isomorphic_to(g_unlabeled_flags[F.m_vertices][i]))
                    {
                        #pragma omp atomic write                        
                        new_flag = false;
                        #ifndef _USING_OMP_                   
                        break;
                        #endif 
                    }
                }
                if (!new_flag) continue;
                
                g_unlabeled_flags[F.m_vertices].push_back(F);
            } 
        }
        if (verbose_output)
        {
            cerr << "# of unlabeled flags of size " << n-1 << " is " << g_unlabeled_flags[n-1].size() << endl;
        }
    }
}




void try_extensions_of_g_to_last_vertex_edges(flag &g, vector<flag> &flag_list)
{
    
    
    int v = g.m_vertices;
    



#ifdef G_COLORED_EDGES
    try_color_edge(g,v-1,0,flag_list);
    return;
#endif




    v++; // this is to avoid warning of unused v
    assert(0);
}


void try_extensions_of_g_to_last_vertex(flag &g, vector<flag> &flag_list)
{
#ifdef G_COLORED_VERTICES
    int v = g.m_vertices;
    
    if ((int)g_vertex_color_pattern.size() > v-1) {
        //cerr << "USing it" << g_vertex_color_pattern[v-1] << endl;
        g.color_vertex(v-1,g_vertex_color_pattern[v-1]);
        try_extensions_of_g_to_last_vertex_edges(g, flag_list);
        return;
    }    
    
    for (int c = 1; c < COLORS_VERTICES; c++)
    {
        //if (g.m_colored_vertices[c]+1 > 5) 
        //{
        //    continue;
        //}        
        g.color_vertex(v-1,c);
        try_extensions_of_g_to_last_vertex_edges(g, flag_list);
    }
#else
    try_extensions_of_g_to_last_vertex_edges(g, flag_list);
#endif
}




void dump_vector_of_flags(vector <flag> *flag_lists, int previous_size, int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled_dump.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return;
    }
    
    // dumping of flag lists...
    for (int i = 0; i < previous_size; i++)
    {
        for (int f = 0; f < (int)flag_lists[i].size(); f++)
        {
            outfile << flag_lists[i][f].print() << endl;
        }
        outfile << endl;
    }
    
    outfile.close();
}



// The following function megres dest_flags with src_flags and clears src_flags
void merge_flags_lists_parallel(vector<flag> &dest_flags, vector<flag> &src_flags)
{
    
    //    cout << flag_list.size() << endl;
    
    vector<flag> new_flags;
    new_flags.reserve(src_flags.size());
    
#pragma omp parallel for
    for (int k = 0; k < (int)src_flags.size(); k++)
    {
        if (!g_already_in_known_flags(src_flags[k],dest_flags))
        {
#pragma omp critical (merging_lists)
            {
                new_flags.push_back(src_flags[k]);
            }
        }
    }
    //#ifdef DONT_USE_C11
    dest_flags.insert(dest_flags.end(), new_flags.begin(), new_flags.end() );
    src_flags.clear();
    vector<flag>().swap( src_flags ); // free the memory
    //#else
    //    dest_flags.insert(dest_flags.end(), std::make_move_iterator(new_flags.begin()), std::make_move_iterator(new_flags.end()) );
    //    src_flags.clear();
    //    src_flags.shrink_to_fit(); // free the memory - does not work well on icc
    //#endif  
}


// The following function megres dest_flags with src_flags and clears src_flags
template< class data_type >
void merge_vectors_parallel(vector<data_type> &dest_vector, vector<data_type> &src_vector)
{    
    vector<data_type> new_vector;
    new_vector.reserve(src_vector.size());
    
#pragma omp parallel for
    for (int k = 0; k < (int)src_vector.size(); k++)
    {
        bool already_exists = false;
        for (const auto& test : dest_vector)
        {
            if (test == src_vector[k])
            {
               already_exists = true; 
            }
        }
        if (already_exists == false)
        {
#pragma omp critical (merging_lists)
            {
                new_vector.push_back(src_vector[k]);
            }
        }
    }
    //#ifdef DONT_USE_C11
    dest_vector.insert(dest_vector.end(), new_vector.begin(), new_vector.end() );
    src_vector.clear();
    vector<data_type>().swap( src_vector ); // free the memory
    //#else
    //    dest_flags.insert(dest_flags.end(), std::make_move_iterator(new_flags.begin()), std::make_move_iterator(new_flags.end()) );
    //    src_flags.clear();
    //    src_flags.shrink_to_fit(); // free the memory - does not work well on icc
    //#endif  
}


/*
    void try_crossings_extension_of_g_by_adding_vertex(flag &g, vector<flag> &flag_list)
{    
    int n = g.m_vertices+1;
    int v = n-1;
    flag f;
    f.set_vertices_and_Theta(n,0); 
    f.copy_from(g);
#ifdef CROSSING_EXTENSIONS_COLOR
    f.color_vertex(v, CROSSING_EXTENSIONS_COLOR);
#else
    #ifdef G_COLORED_VERTICES
    #error The color fo extension needs to be present
    #endif
#endif

    // Now we try to add the remaining crossings...
}
*/
 
 
void generate_unlabeled_flags_of_size(int i, int verbose_output, bool dump_unlabeled_while_generating)
{

     
    int previous_size = (int)g_unlabeled_flags[i-1].size();
    
    //vector <flag> flag_lists[previous_size]; // does not work on mac (llvm :-( )
    vector <flag> *flag_lists;
    flag_lists = new vector<flag>[previous_size];
    if (flag_lists == NULL)
    {
        cerr << "Memory allocation failed" << endl;
        exit(1);
    }
    
    if ( (int)g_unlabeled_flags[i-1].size() < 1 )
    {
        cerr << "No flags of size " << i-1 << endl;
        cerr << "Generating flags of size " << i << " failed." << endl;
        exit(0);
    }
    
    //            #pragma omp parallel for
#pragma omp parallel for ordered schedule(dynamic)
    for (int j = 0; j < (int)g_unlabeled_flags[i-1].size(); j++)
    {
        flag_lists[j].reserve(previous_size);

        
        flag g;
        g.set_vertices(i);
        g.copy_from(g_unlabeled_flags[i-1][j]);
        //vector <flag> valid_extensions_of_g;
        //cout << "going for " << j << endl;
        try_extensions_of_g_to_last_vertex(g, flag_lists[j]);
        if (verbose_output)
        {
            cerr << "generated size " << i << ": " << j  << "/" << (int)g_unlabeled_flags[i-1].size() << " found " << flag_lists[j].size() << " flags " << endl;
        }
    }
    if (verbose_output)
    {
        cerr << "Flags generated. Merging part starts." << endl;
    }
    
    if (dump_unlabeled_while_generating)
        dump_vector_of_flags(flag_lists, previous_size, i);

    for (int power = 1; power < previous_size; power *= 2)
    {
        if (verbose_output)
        {
            cerr << "Trying " << power << " in " << previous_size << endl;
        }
        for (int j = 0; j < previous_size; j += 2*power)
        {
            if (j+power < previous_size)
            {
                if (verbose_output)
                {
                    cerr << "Merging  " << j << "<-" << j+power << "  of sizes " <<  flag_lists[j].size() << " " << flag_lists[j+power].size() << endl;
                }
                merge_flags_lists_parallel(flag_lists[j],flag_lists[j+power]);
                //flag_lists[j+power].clear();
            }
        }
        if (dump_unlabeled_while_generating)
            dump_vector_of_flags(flag_lists, previous_size, i);
    }
    
    g_unlabeled_flags[i].swap(flag_lists[0]);
    
    delete[] flag_lists;
}


void get_unlabeled_flags_of_size(int Kn, bool force_generate_flags = false, bool remove_duplicates_while_loading = false, bool remove_forbidden_wile_loading = false, int verbose_output = 0, bool dump_unlabeled_while_generating= false)
{
    // Already loaded
    if (g_unlabeled_flags[Kn].size() > 0)
    {
        return;
    }
    
    // Getting unlabeled flags...
    if (force_generate_flags || !load_unlabeled_flags_from_file(Kn,true,remove_duplicates_while_loading, remove_forbidden_wile_loading))
    {
        // Try to reuse previous graphs...
        int loaded_size = 0;
        
        // blow-upping and generating would not work correctly...
        if (!force_generate_flags)
        {
            loaded_size = Kn-1;
            cerr << "Trying to load file with smaller flags..." << endl;
            while (loaded_size > 0 && !load_unlabeled_flags_from_file(loaded_size,false)) loaded_size--;
        }
        
        if (loaded_size == 0)
        {
            cerr << "Unable to load any smaller graphs. Starting from empty graph." << endl;
            flag g_zero;
            g_zero.set_vertices_and_Theta(0,0);
            assert(g_unlabeled_flags[0].size() == 0);
            g_unlabeled_flags[0].push_back(g_zero);
        }
        
        cerr << "Generating unlabeled flags of sizes " << loaded_size+1 << " to " << Kn << endl;
        
        for (int i = loaded_size+1; i <= Kn; i++)
        {
            generate_unlabeled_flags_of_size(i, verbose_output, dump_unlabeled_while_generating);
            cerr << "Unlabbeled flags of size "<< i << ": " << g_unlabeled_flags[i].size() << endl;
        }
        
        
        dump_unlabeled_flags(Kn);
    }

    if ( (int)g_unlabeled_flags[Kn].size() < 1 )
    {
        cerr << "No flags of size " << Kn << endl;
        cerr << "Generating flags of size " << Kn << " failed." << endl;
        exit(0);
    }


    /*
    // And assert test
    for (int sz = 0; sz < Kn; sz++)
    {
        for (int i = 0; i < (int)g_unlabeled_flags[sz].size(); i++)
            for (int j = i+1; j < (int)g_unlabeled_flags[sz].size(); j++)
            {
                if (g_unlabeled_flags[sz][i].is_isomorphic_to(g_unlabeled_flags[sz][j]))
                {
                    cerr << endl;
                    cerr << "ERROR while generating flags of size " << Kn << " got for size " << sz << " identical flags" << endl;
                    cerr << "i=" << i << ": " << g_unlabeled_flags[sz][i].print() << " j=" << j << ": " << g_unlabeled_flags[sz][j].print() << endl;
                    assert(0); 
                }
 
            }
    }
    */
}


// This should make a cash of loaded flags and have the things a little faster
unordered_map<string, vector<flag> > g_labeled_flags_of_one_type_map;

inline string get_filename_for_labeled_flags(int flag_size, const flag &type)
{
    // Saving of the flags to a separate file and/or loading them
    return filename_prefix() + "__size"+to_string((long long)flag_size)+"_type"+ type.print("")+".txt";
}

bool labeled_flags_of_one_already_exist(int flag_size, const flag &type)
{
    string filename = get_filename_for_labeled_flags(flag_size,type);

    // if it is already in the map, it exists
    if (g_labeled_flags_of_one_type_map.find(filename) != g_labeled_flags_of_one_type_map.end())
        return true;

    vector<flag> flag_list;
    if (load_flags_from_file(filename,flag_list))
    {
        g_labeled_flags_of_one_type_map.insert(make_pair(filename, flag_list));
        return true;
    }
    
    return false;
}


void generate_next_map(int type_size, int flag_size, int id, vector<int> &current_map,  vector<bool> &used_in_map, vector<vector<int> > &mappings_to_try)
{
    // mapping found
    if (id >= flag_size)
    {
        mappings_to_try.push_back(current_map);
        return;
    }

    // finish mapping of unlabeled vertices in any order
    if (id >= type_size)
    {
        for (int i = 0; i < flag_size; i++)
        {
            if (used_in_map[i] == false)
            {
                used_in_map[i] = true;
                current_map[id] = i; 
                generate_next_map(type_size, flag_size, id+1, current_map,  used_in_map, mappings_to_try);
                used_in_map[i] = false;
                return;
            }
        }
        assert(0);
    }

    // Try all possibilities for labeled vertices
    for (int i = 0; i < flag_size; i++)
    {
        if (used_in_map[i] == false)
        {
            used_in_map[i] = true;
            current_map[id] = i; 
            generate_next_map(type_size, flag_size, id+1, current_map,  used_in_map, mappings_to_try);
            used_in_map[i] = false;
        }
    }
}

void generate_maps(int type_size, int flag_size, vector<vector<int> > &mappings_to_try)
{
    vector<int> current_map;
    vector<bool> used_in_map;
    for (int i = 0; i < flag_size; i++)
    {
        current_map.push_back(i);
        used_in_map.push_back(false);        
    }
    generate_next_map(type_size, flag_size, 0, current_map,  used_in_map, mappings_to_try);
}


// Not paralel version - very slow and not completely correct - in particular for ordered version.
void generate_labeled_flags_of_one_type(int flag_size, const flag &type, vector<flag> &flag_list)
{

    cerr << "Generating labeled flags of size " << flag_size << " of type " << type.print() << endl;

    string filename = get_filename_for_labeled_flags(flag_size,type);
                    
    // Make sure we have the unlabeled flags of right size loaded
    get_unlabeled_flags_of_size(flag_size);
    
    int to_label_size = (int)g_unlabeled_flags[flag_size].size();
    //cerr << "Type size " << type_size << " for " << g_unlabeled_flags[flag_size][i].print() << endl;
    int mapping[flag_size];
    flag F;
    
    int type_size = type.labeled_vertices_cnt();
    
    if (type_size != 0)
    {
    
        vector<vector<int> > mappings_to_try;
        generate_maps(type_size, flag_size, mappings_to_try);

        vector<flag> found_already;
        for (int i = 0; i < to_label_size; i++)
        {
            found_already.clear();
            //if (verbose_output)
            //     cerr << "Flag size "<<flag_size << " type size " << type_size << " labeling " << i << "/" << to_label_size << endl;
        
            //for (int j = 0; j < flag_size; j++) mapping[j]=j;
        
            //do {
            for (int mapID = 0; mapID < (int)mappings_to_try.size(); mapID++)
            {
                for (int j = 0; j < flag_size; j++) mapping[j]=mappings_to_try[mapID][j];

                F.as_subflag(g_unlabeled_flags[flag_size][i], mapping, flag_size, type_size); // taking a subflag
                //cerr << "Found " << F.print() << " X " << F.have_same_type(type) << " " << !find_flag_in_list(F, flag_list) << endl;
                //if (F.have_same_type(type) && find_flag_in_list(F, flag_list) == -1)
                //if (F.have_same_type(type) && find_flag_in_list_nonparalel(F, flag_list) == -1)
                if (F.have_same_type(type) && find_flag_in_list_nonparalel(F, found_already) == -1)
                {
                    found_already.push_back(F);
                    flag_list.push_back(F);
                }
                //cerr << "x";
            }
            //} while ( std::next_permutation(mapping,mapping+flag_size) );
            //cerr << endl;
            //cerr << "found_already.size()=" << found_already.size() << " flag_list.size()=" << flag_list.size() << endl;
        }
    }
    else
    {
        //cerr << "Bubu " << flag_size << " "  << g_unlabeled_flags[flag_size].size() << endl;
        //flag_list.erase();
        flag_list = g_unlabeled_flags[flag_size];
    }    

    if (dump_flags_to_file(filename,flag_list))
    {
        cerr << "Generated and written flags to " << filename << endl;
    } 
}

// Not paralel version - very slow and not completely correct - in particular for ordered version.
void get_labeled_flags_of_one_type(int flag_size, const flag &type, vector<flag> &flag_list)
{
    
    //cerr << "XXXXX" << endl;

    // Saving of the flags to a separate file and/or loading them
    string filename = get_filename_for_labeled_flags(flag_size,type);

    //umap.insert(make_pair("e", 2.718)); 
 
    if (g_labeled_flags_of_one_type_map.find(filename) == g_labeled_flags_of_one_type_map.end()) 
    {
        #pragma omp critical (generating_special_labeled_flags)
        {   
            if (g_labeled_flags_of_one_type_map.find(filename) == g_labeled_flags_of_one_type_map.end())
            {
                //cerr << "About to start loading " << filename << endl;
                if (load_flags_from_file(filename,flag_list))
                {
                    cerr << "Loaded " <<  flag_list.size() << " flags from " << filename << endl;
                }
                else
                {
                    cerr << "Generating flags for file " << filename << endl;
                    generate_labeled_flags_of_one_type(flag_size, type, flag_list);   
                }
                    
                g_labeled_flags_of_one_type_map.insert(make_pair(filename, flag_list));
            }
        }   
    }
    else
    {
        //cerr << "Type already exists" << endl;
    }


    assert(g_labeled_flags_of_one_type_map.find(filename) != g_labeled_flags_of_one_type_map.end());

    flag_list = g_labeled_flags_of_one_type_map[filename];
}



double unlabel_F1(const flag &F1, int remaining_labeled)
{
    
    flag H = F1;
    H.m_Theta = remaining_labeled;
    
    return P_F1_IN_H(F1, H);
}

vector<flag_and_coefficient> F1_times_F2(const flag &F1, const flag &F2, const flag &type)
{
    // do something with ID's
    assert(F1.have_same_type(F2));
    
    int labeled_vertices_cnt = F1.labeled_vertices_cnt();
    int result_size = F1.m_vertices + F2.m_vertices - labeled_vertices_cnt;

    //cout << labeled_vertices_cnt << " " << result_size << endl;
    
    vector<flag> big_list;

    get_labeled_flags_of_one_type(result_size, type, big_list);
    
    //cout << big_list.size() << endl;
    
    vector<flag_and_coefficient> combination;
    
    for (int i = 0; i < (int)big_list.size(); i++)
    {
        double d = P_F1_F2_IN_labeled_H(F1,F2,big_list[i]);
        if (d != 0)
        {
            flag_and_coefficient fc;
            fc.g = big_list[i];
            fc.coefficient = d;
            combination.push_back(fc);
        }
    }

    return combination;
}





void fc_add_FC_to_first(vector<flag_and_coefficient> &FC, vector<flag_and_coefficient> &FC_add, double coeff = 1)
{
    for (int j = 0; j < (int)FC_add.size(); j++)
    {
        int found_ID = -1;
        for (int k = 0; k < (int)FC.size(); k++)
        {
            if (FC_add[j].g.is_isomorphic_to(FC[k].g))
            {
                found_ID = k;
                break;
            }
        }
        if (found_ID == -1)
        {
            flag_and_coefficient fc = FC_add[j];
            fc.coefficient *= coeff;
            FC.push_back(fc);
            
        }
        else
        {
            FC[found_ID].coefficient += coeff*FC_add[j].coefficient;
        }
    }
}

void multiply_FC_by_C(vector<flag_and_coefficient> &FC, double c)
{
    for (int i = 0; i < (int)FC.size(); i++)
    {
        FC[i].coefficient *= c;
    }
}

void fc_F1_times_F2(vector<flag_and_coefficient> &F1, vector<flag_and_coefficient> &F2, vector<flag_and_coefficient> &F1F2sum)
{
    F1F2sum.clear();

    //cerr << "Sizes for product " << F1.size() << " "  << F2.size() << endl;

    for (int i = 0; i < (int)F1.size(); i++)
    {
        for (int j = 0; j < (int)F2.size(); j++)
        {
            //cerr << "Multiplying " << i << " " << j << endl;
            flag type;
            F1[i].g.get_type_subflag(type);
            vector<flag_and_coefficient> F1F2 = F1_times_F2(F1[i].g, F2[j].g, type);
            
            //cerr << "F1F2 size " <<  F1F2.size() << endl;
            
            multiply_FC_by_C(F1F2, F1[i].coefficient*F2[j].coefficient);
            
            fc_add_FC_to_first(F1F2sum,F1F2);
        }
    }
}

    
// f is an unlabeled flag
void count_flag_products(stringstream &ss, int matrixID, const flag &f)
{    
    int subset_split[V];
    int mapping_F1[V];
    int mapping_F2[V];
    flag F1, F2; 
 
    // Try to find decomposition of vertices of f into 3 sets.
    // first is of size typesize and the other two are of sizes privatesize
    // Then typesize+privatesize creates one flag.
    
    // We go through all possible type sizes
    for (int typesize = f.m_vertices-2; typesize >= 0; typesize -= 2)
    {
        vector<pair<string,int> > found_pairs;

        int privatesize = (f.m_vertices-typesize)/2; 
        int totalsize = typesize+privatesize;  // size of F1 and F2
        int label_f1 = typesize;
        int label_f2 = typesize+1;

        for (int i = 0; i < typesize; i++) subset_split[i] = i;
        assert(typesize+2*privatesize <= V);
        for (int i = 0; i < privatesize; i++)
        {   
            subset_split[typesize+i] = label_f1;
            subset_split[typesize+i+privatesize] = label_f2; // I don't know why the warning is here...
        }
        
        do {
            //std::cout << subset_split[0] << ' ' << subset_split[1] << ' ' << subset_split[2] << ' ' << subset_split[3] << '\n';
        
            // Construction of inverz mapping
            int inF1 = typesize;
            int inF2 = typesize;            
            for (int i = 0; i < f.m_vertices; i++)
            {
                if (subset_split[i] < typesize) 
                {
                    mapping_F1[subset_split[i]] = i;
                    mapping_F2[subset_split[i]] = i;
                }
                if (subset_split[i] == label_f1) mapping_F1[inF1++] = i; 
                if (subset_split[i] == label_f2) mapping_F2[inF2++] = i; 
            }

            F1.as_subflag(f,mapping_F1, totalsize, typesize);
        
            int typeID = get_flag_type_in_list(F1, g_flags);
            if (typeID == -2) continue;
#ifdef G_NOT_ALL_FLAGS_USED
            if (typeID == -1) continue;
#endif            
            assert (typeID != -1);
            
            F2.as_subflag(f,mapping_F2, totalsize, typesize);

            int idF1 = find_flag_in_list(F1,g_flags[typeID]);
            int idF2 = find_flag_in_list(F2,g_flags[typeID]);
            if (idF1 > idF2 ) continue; // count only once when idF1 <= idF2         
            if (idF1 == -1)
            {
#ifdef G_NOT_ALL_FLAGS_USED
                continue;
#endif                
                cerr << "Missing " << F1.print() << endl;
            }
            assert(idF1 >= 0 && idF2 >= 0); 
            
            stringstream what_found_ss;
            what_found_ss << typeID+1 << " " << idF1+1 << " " << idF2+1;
            string what_found = what_found_ss.str();
            
            bool known = false;
            for(int i = 0; i < (int)found_pairs.size(); i++)
            {
                if (found_pairs[i].first == what_found) 
                {
                    found_pairs[i].second++;
                    known = true;
                    break;
                }
            }
            if (known == false)
            {
                found_pairs.push_back(make_pair(what_found,1));
            }
            
        } while ( std::next_permutation(subset_split,subset_split+f.m_vertices) );
        
        for(int i = 0; i < (int)found_pairs.size(); i++)
        {
            ss << matrixID << " " << found_pairs[i].first << " " <<  found_pairs[i].second << endl; 
        }
    }
}



double compute_linear_combination_in_g(const flag &g, const vector<flag_and_coefficient> &lc)
{
    double total_density = 0;    
    
    for (int i = 0; i < (int)lc.size(); i++)
    {
        total_density += lc[i].coefficient * P_F1_IN_H(lc[i].g, g);
    }
    
    return total_density;
}



double compute_objective_function_for_SDP(const flag &g)
{

    return compute_linear_combination_in_g(g, g_objective_combination);
    
	double total_density = 0;	

	for (int i = 0; i < (int)g_objective_combination.size(); i++)
	{
        total_density += g_objective_combination[i].coefficient * P_F1_IN_H(g_objective_combination[i].g, g);
        
        // HACK
        //cerr << P_F1_IN_H(g_objective_combination[i].g, g) << " " << g.m_rotation_system_noncrosssings << endl;
    }
    
	return total_density;
}


int print_CSDP_simple_linear_constraints(ostream &ostr, int Kn, int i, int matrixID, int blockID, bool print_blocks, bool print_products, int verbose_output)
{
    
    if (g_use_simple_linear_constraints_list.size() == 0)
    {
        for (int c = 0; c < (int)g_linear_constraints.size(); c++)
        {
            g_use_simple_linear_constraints_list.push_back(c);
        }
    }
    
    int constraint_id = 0;
//    for (int j = 0; j < (int)g_linear_constraints.size(); j++)
    for (int c = 0; c < (int)g_use_simple_linear_constraints_list.size(); c++)
    {
        int j = g_use_simple_linear_constraints_list[c];
        assert(g_linear_constraints[j].m_constant == 0);
        
        constraint_id++;
        
        if (print_products)
        {
            double d = 0;
            for (int k = 0; k < (int)g_linear_constraints[j].m_entries.size(); k++)
            {
                assert (g_linear_constraints[j].m_entries[k].coefficient != 0);
                d += g_linear_constraints[j].m_entries[k].coefficient * P_F1_IN_H(g_linear_constraints[j].m_entries[k].g, g_unlabeled_flags[Kn][i]);
            }
            if (d != 0)
            {
                ostr.precision(G_PRECISION);
                ostr <<  matrixID << " " << blockID << " " << constraint_id << " " << constraint_id << " " << smart_round(d) << endl;
            }
        }
    } 
    
    if (print_blocks)
    {
        ostr << -constraint_id << " ";
        if (verbose_output)
        {
            cerr << "Simple linear are used for " << constraint_id << "/" << g_linear_constraints.size() << " constraints" << endl;
        }
    }
    
    return constraint_id;
}


// We assume print_products may run in parallel
int print_CSDP_product_linear_constraints(ostream &ostr, int Kn, int i, int matrixID, int blockID, bool print_blocks, bool print_products, int verbose_output)
{
    // g_flag_product_linear_constraints[ constraint ] is a vector of flags that can be used to multiply  [constraint]
    static vector<vector<flag> >  g_flag_product_linear_constraints;
    
    if (g_flag_product_linear_constraints.size() != g_linear_constraints.size())
        g_flag_product_linear_constraints.resize(g_linear_constraints.size());
    
    
    int constraints_possible = 0;
    
    int constraint_id = 0;
    for (int j = 0; j < (int)g_linear_constraints.size(); j++)
    {
         // The linear constraints need the same types
        //if (!g_linear_constraints[j].m_same_types) continue;
        
                
        // Size of the other flags in multiplication
        int type_size = g_linear_constraints[j].m_labeled_vertices_in_type_cnt;         
        int flag_size = (Kn - g_linear_constraints[j].m_entries_max_size) + type_size;

#ifdef G_COLORED_VERTICES
        if (flag_size < 1)
#else
        if (flag_size < 2)   // multiplying by just 1 vertex does not do much (unless the vertex has a color)
#endif
        {
            if (print_blocks)
                cerr << "Size of big graphs is too small to use products linear constraint " << j+1 << endl;
            continue;
        }
        
        if (print_products && g_flag_product_linear_constraints[j].size() == 0)
        {
            continue;
        }
                
        // getting labeled flags of the right size
        if (g_flag_product_linear_constraints[j].size() == 0)
        {
            flag type;
            type = g_linear_constraints[j].m_type;
            get_labeled_flags_of_one_type(flag_size, type, g_flag_product_linear_constraints[j]);
            
            if (g_flag_product_linear_constraints[j].size() == 0)
            {
                cerr << "Linear constraint " << j+1 << " cannot be used since generating flags of type " <<  type.print() << " and size " <<  flag_size  << " gave zero flags" << endl;
                continue;
            }
            
            if (verbose_output)
                cerr << "Constraint " << j << "/" << g_linear_constraints.size() << " can be multiplied by " <<  g_flag_product_linear_constraints[j].size()  << " other flags " << endl;
            //for (int i = 0; i < g_flag_product_linear_constraints[j].size(); i++)
            //{
            //    cerr << g_flag_product_linear_constraints[j][i].print() << endl;
            //}
            
        }
        
        constraints_possible++;

        for (int z = 0; z < (int)g_flag_product_linear_constraints[j].size(); z++)
        {
            constraint_id++;
            
            if (print_products)
            {
                // constant
                double d = 0; //g_linear_constraints[j].m_constant * P_F1_IN_H(g_flag_product_linear_constraints[j][z], g_unlabeled_flags[Kn][i]);
                
                // products with other flags in the linear constraint
                for (int k = 0; k < (int)g_linear_constraints[j].m_entries.size(); k++)
                {
                    assert (g_linear_constraints[j].m_entries[k].coefficient != 0);
                    double PF = P_F1_F2_IN_labeled_H(g_linear_constraints[j].m_entries[k].g, g_flag_product_linear_constraints[j][z], g_unlabeled_flags[Kn][i]);
                    
                    d += PF * g_linear_constraints[j].m_entries[k].coefficient;
                }
                if (d != 0)
                {
                    ostr.precision(G_PRECISION);
                    ostr << matrixID << " " << blockID << " " << constraint_id << " " << constraint_id << " " << smart_round(d) << endl;
                    
                }
            }
        }
    } 
    
    
    if (print_blocks && constraint_id != 0)
    {
        ostr << -constraint_id << " ";
        //if (verbose_output)
        {
            cerr << "Product linear constraints are working for " << constraints_possible << "/" << g_linear_constraints.size() << " constraints" << endl;
        }
    }   
    
    return constraint_id;
}

// This is not yet written
int print_CSDP_product_linear_constraints_extra_lines_in_csdp_nontrivial_sum(ostream &ostr, int Kn, int matrixID, int blockID, bool print_constraints, bool  print_constants, int verbose_output)
{
    return 0;
/*
    // g_flag_product_linear_constraints[ constraint ] is a vector of flags that can be used to multiply  [constraint]
    static vector<vector<flag> >  g_flag_product_linear_constraints;
    
    if (g_flag_product_linear_constraints.size() != g_linear_constraints.size())
        g_flag_product_linear_constraints.resize(g_linear_constraints.size());
    
    
    int constraints_possible = 0;
    
    int constraint_id = 0;
    for (int j = 0; j < (int)g_linear_constraints.size(); j++)
    {
         // The linear constraints need the same types
        //if (!g_linear_constraints[j].m_same_types) continue;
        if (g_linear_constraints[j].m_required_coefficients_sum_for_elcp_constraints == false)
            continue;

        // Size of the other flags in multiplication
        int type_size = g_linear_constraints[j].m_labeled_vertices_in_type_cnt;         
        int flag_size = (Kn - g_linear_constraints[j].m_entries_max_size) + type_size;

#ifdef G_COLORED_VERTICES
        if (flag_size < 1)
#else
        if (flag_size < 2)   // multiplying by just 1 vertex does not do much (unless the vertex has a color)
#endif
        {
            if (print_blocks)
                cerr << "Size of big graphs is too small to use products linear constraint " << j+1 << endl;
            continue;
        }
        
        if (print_products && g_flag_product_linear_constraints[j].size() == 0)
        {
            continue;
        }
                
        // getting labeled flags of the right size
        if (g_flag_product_linear_constraints[j].size() == 0)
        {
            flag type;
            type = g_linear_constraints[j].m_type;
            get_labeled_flags_of_one_type(flag_size, type, g_flag_product_linear_constraints[j]);
            
            if (g_flag_product_linear_constraints[j].size() == 0)
            {
                cerr << "Linear constraint " << j+1 << " cannot be used since generating flags of type " <<  type.print() << " and size " <<  flag_size  << " gave zero flags" << endl;
                continue;
            }
            
            if (verbose_output)
                cerr << "Constraints " << j << " can be multiplied by " <<  g_flag_product_linear_constraints[j].size()  << " other flags " << endl;            
        }
        
        constraints_possible++;

        if (print_constants)
        {
            ostr.precision(G_PRECISION);
            ostr << " " << g_linear_constraints[j].m_required_coefficients_sum_for_elcp_constraints_value << " "; 
        }
        
        if (print_constraints)
        {
            for (int z = 0; z < (int)g_flag_product_linear_constraints[j].size(); z++)

            ostr.precision(G_PRECISION);
            ostr << matrixID << " " << blockID << " " << constraint_id << " " << constraint_id << " " << 1 << endl;

            constraint_id++;                    
        }
    } 
    
    
    if (print_blocks && constraint_id != 0)
    {
        ostr << -constraint_id << " ";
        //if (verbose_output)
        {
            cerr << "Product linear constraints are working for " << constraints_possible << "/" << g_linear_constraints.size() << " constraints" << endl;
        }
    }   
    
    return constraint_id;

    m_required_coefficients_sum_for_elcp_constraints
*/    
}


/*
This is pocessing constraints like (H + c) >= 0 
It tries
 (H + c) (F^T M F) 
So we compute F^T M F  and try the downward operator. And then we do the multiplication with (H-c)
 (F^T M F) 
*/
/*
int print_CSDP_square_linear_constraints(ostream &ostr, int Kn, int i, int matrixID, int blockID, bool print_blocks, bool print_products, int verbose_output)
{   
    if (g_flag_square_linear_constraints.size() != g_linear_constraints.size())
        g_flag_square_linear_constraints.resize(g_linear_constraints.size());

    
    int constraint_id = 0;
    
    for (int j = 0; j < (int)g_linear_constraints.size(); j++)
    {
        // The linear constraints need the same types
        // if not, just skip this shit
        //if (!g_linear_constraints[j].m_same_types) continue;
        
        // Size of the other flags in multiplication
        int type_size = g_linear_constraints[j].m_labeled_vertices_in_type_cnt;         
        int flag_size = (Kn - g_linear_constraints[j].m_entries_max_size)/2 + type_size;
        
        if (flag_size == 0)
        {
            if (print_blocks)
                cerr << "Size of big graphs is too small to use products in constraint " << j+1 << endl;
            continue;
        }
        
        if (print_products && g_flag_square_linear_constraints[j].size() == 0)
        {
            continue;
        }
        
        // getting labeled flags of the right size
        if (g_flag_square_linear_constraints[j].size() == 0)
        {
            flag type;
            g_linear_constraints[j].m_entries[0].g.get_type_subflag(type);
            get_labeled_flags_of_one_type(flag_size, type, g_flag_square_linear_constraints[j]);
            
            if (g_flag_square_linear_constraints[j].size() == 0)
            {
                cerr << "Linear constraint " << j+1 << " cannot be used since generating of other flags of type " <<  type.print() << " and size " <<  flag_size  << " failed" << endl;
                continue;
            }
            

            if (verbose_output)
                cerr << "Constraints " << j << " is using " << g_flag_square_linear_constraints[j].size() << " flags " << endl;
            //for (int i = 0; i < g_flag_square_linear_constraints[j].size(); i++)
            //{
            //    cerr << g_flag_square_linear_constraints[j][i].print() << endl;
            //}
            
        }
        
        
        if (print_blocks)
        {
            ostr << g_flag_square_linear_constraints[j].size() << " ";
        }
 
        
            if (print_products)
            {
                //cerr <<  g_unlabeled_flags[Kn][i].print() << endl;
                
                for (unsigned int x = 0; x < g_flag_square_linear_constraints[j].size(); x++)
                    for (unsigned int y = x; y < g_flag_square_linear_constraints[j].size(); y++)
                    {
                        double PF12 = P_F1_F2_IN_H(g_flag_square_linear_constraints[j][x], g_flag_square_linear_constraints[j][y], g_unlabeled_flags[Kn][i]);
                        double d = PF12 * g_linear_constraints[j].m_constant;
                        
                        //cerr << "F1=" << g_flag_square_linear_constraints[j][x].print() << " F2=" << g_flag_square_linear_constraints[j][y].print() << endl;
                        //cerr << "PF12  = " << PF12 << endl; 
                        
                        for (int k = 0; k < (int)g_linear_constraints[j].m_entries.size(); k++)
                        {
                            double PF123 = P_F1_F2_F3_IN_H(g_flag_square_linear_constraints[j][x], g_flag_square_linear_constraints[j][y], g_linear_constraints[j].m_entries[k].g, g_unlabeled_flags[Kn][i]);
                            
                            d += PF123 * g_linear_constraints[j].m_entries[k].coefficient; 
                            
                            //cerr << "PF123 = " << PF123 << endl; 

                            
                        }
                        if (d != 0)
                        {
                            ostr << matrixID <<  " " << blockID+constraint_id << " " << x+1 << " " << y+1 << " " <<  d << endl;
                        }
                    }
            }

        constraint_id++;
    }    
    
    if (print_blocks && constraint_id != 0)
    {
        cerr << "Square linear constraints are working for " << constraint_id << "/" << g_linear_constraints.size() << " constraints" << endl;
    }
    
    return constraint_id;
}
*/


void generate_all_types_containing_one_subtype(int big_type_size, const flag &type, vector<flag> &flag_list)
{
    flag g;
    g.set_vertices_and_Theta(big_type_size,big_type_size);
    g.copy_from(type);
    
    extensions_of_g(g,flag_list);
}




/*
 This is pocessing constraints like  F1+F2 >= 0 
 It tries
 (F1+F2)  [(F^T M F)]
 Let the type of the constraint be t. We take all types t_i that contain t as a subtype.
 The we compute  F_i^T M_i F_i  and do partial unlabeling down to t and finally multiply with (F1+F2).
So we have a set of constraints of form
 (F1+F2) [(F_i^T M_i F_i)]_t
 */
int print_CSDP_square_linear_constraints_v2(ostream &ostr, int Kn, int i, int matrixID, int blockID, bool print_blocks, bool print_products, int verbose_output)
{  
    static vector<vector< vector<vector<flag> > > > g_flag_square_linear_constraints_v2; // flag used only for linear constraints
    
    // For a constraint i, it remembers all 
    static vector< vector<vector<flag> > >  g_flag_square_linear_constraints_v2_typelist; // flag used only for linear constraints

    
    if (g_flag_square_linear_constraints_v2.size() != g_linear_constraints.size())
    {
        g_flag_square_linear_constraints_v2.resize(g_linear_constraints.size());
        g_flag_square_linear_constraints_v2_typelist.resize(g_linear_constraints.size());
    }
    
    
    int constraint_id = 0;
    int constraints_applicable = 0;
    
    for (int j = 0; j < (int)g_linear_constraints.size(); j++)
    {
        // TODO: Shuld be done sooner
        //g_linear_constraints[j].check_if_same_types();
        
        // The linear constraints need the same types
        // if not, just skip this shit
        assert(g_linear_constraints[0].m_checked);
        //if (!g_linear_constraints[j].m_same_types) continue;
         
        // Size of the other flags in multiplication
        int type_size = g_linear_constraints[j].m_labeled_vertices_in_type_cnt;
        
        flag type;
        g_linear_constraints[j].m_entries[0].g.get_type_subflag(type);
        
        int free_vertices = Kn - g_linear_constraints[j].m_entries_max_size; // vertices not used by the constraint
        if (free_vertices < 2)
        {
                if (print_blocks)
                    cerr << "Size of unlabeled flags is too small to use squares in constraint " << j+1 << endl;
                continue;
        }
        
        constraints_applicable++;

        // generating additional flags
        // int current_type_id=0;
        //int max_inner_type_size = type_size+free_vertices-2;
        int max_inner_type_size = type_size;

        
        if (g_flag_square_linear_constraints_v2_typelist[j].size() == 0)
        {
            if (print_products) continue;
            g_flag_square_linear_constraints_v2_typelist[j].resize(max_inner_type_size+1);
            g_flag_square_linear_constraints_v2[j].resize(max_inner_type_size+1);
        }
                
        for (int inner_type_size = type_size; inner_type_size <= max_inner_type_size; inner_type_size++)
        {        
            int flag_size = (free_vertices-(inner_type_size-type_size))/2 + inner_type_size;
            
            //if (print_blocks)
                //cerr << "Inner type size " << inner_type_size << " flag size " << flag_size << endl;
            assert(flag_size > inner_type_size);
            
            if (flag_size == 0)
            {
                if (print_blocks)
                    cerr << "Size of big graphs is too small to use products in constraint " << j+1 << endl;
                continue;
            }
        
           // if (print_products && g_flag_square_linear_constraints_v2[j].size() == 0)
           // {
           //     continue;
           // }
        
            // generate all types of the right size
            if (g_flag_square_linear_constraints_v2_typelist[j][inner_type_size].size() == 0)
            {
                if (print_products) continue;
                generate_all_types_containing_one_subtype(inner_type_size, type, g_flag_square_linear_constraints_v2_typelist[j][inner_type_size]);
                g_flag_square_linear_constraints_v2[j][inner_type_size].resize(g_flag_square_linear_constraints_v2_typelist[j][inner_type_size].size());
                
                //if (print_blocks)
                //    cerr << "Generated " << g_flag_square_linear_constraints_v2_typelist[j][inner_type_size].size() << " inner type(s)" << endl;
                
            }
            
            for (int it = 0; it < (int)g_flag_square_linear_constraints_v2_typelist[j][inner_type_size].size(); it++)
            {
                
                flag inner_type = g_flag_square_linear_constraints_v2_typelist[j][inner_type_size][it];
                
                
                if ( g_flag_square_linear_constraints_v2[j][inner_type_size][it].size() ==  0)
                {
                    if (print_products) break;
                    get_labeled_flags_of_one_type(flag_size, inner_type, g_flag_square_linear_constraints_v2[j][inner_type_size][it]);
                    if (g_flag_square_linear_constraints_v2[j].size() == 0)
                    {
                        cerr << "Linear constraint " << j+1 << " cannot be used since generating of other flags of type " <<  type.print() << " and size " <<  flag_size  << " failed" << endl;
                        continue;
                    }
                    //if (print_blocks)
                    //    cerr << "Generated " << g_flag_square_linear_constraints_v2[j][inner_type_size][it].size() << " flags of type " << inner_type.print() << endl;
                    
                    
                }
                
                //if (verbose_output)
                //    cerr << "Constraints " << j << " is using "  << g_flag_square_linear_constraints_v2[j][inner_type_size][it].size() << " flags " << endl;
                //for (int i = 0; i < g_flag_square_linear_constraints_v2[j].size(); i++)
                //{
                //    cerr << g_flag_square_linear_constraints_v2[j][i].print() << endl;
                //}
                
                
                
                if (print_blocks)
                {
                    ostr << g_flag_square_linear_constraints_v2[j][inner_type_size][it].size() << " ";
                }
                
                if (print_products)
                {
                    //cerr <<  g_unlabeled_flags[Kn][i].print() << endl;
                    
                    for (unsigned int x = 0; x < g_flag_square_linear_constraints_v2[j][inner_type_size][it].size(); x++)
                        for (unsigned int y = x; y < g_flag_square_linear_constraints_v2[j][inner_type_size][it].size(); y++)
                        {
                            flag F1 = g_flag_square_linear_constraints_v2[j][inner_type_size][it][x];
                            flag F2 = g_flag_square_linear_constraints_v2[j][inner_type_size][it][y];
                            
                            // product
                            vector<flag_and_coefficient> F1F2 = F1_times_F2(F1, F2, type);
                            
                            // constant
                            double d = 0;
                            for (int z = 0; z < (int)F1F2.size();z++)
                            {
                                d += g_linear_constraints[j].m_constant * F1F2[z].coefficient * P_F1_IN_H(F1F2[z].g, g_unlabeled_flags[Kn][i]);
                                                       
                                for (int k = 0; k < (int)g_linear_constraints[j].m_entries.size(); k++)
                                {
                                
                                    //cerr << "Computing poduct " << F1.print() << "X" << F2.print() << " =" << F1F2[z].g.print() << " X " << g_linear_constraints[j].m_entries[k].g.print() << " in " << g_unlabeled_flags[Kn][i].print() << endl;
                                    double PF1F2g = P_F1_F2_IN_labeled_H(F1F2[z].g,g_linear_constraints[j].m_entries[k].g, g_unlabeled_flags[Kn][i]);
                                
                                    d += PF1F2g * F1F2[z].coefficient * g_linear_constraints[j].m_entries[k].coefficient; 
                                
                                }
                            }
                            if (d != 0)
                            {
                                ostr.precision(G_PRECISION);
                                 ostr << matrixID <<  " " << blockID+constraint_id << " " << x+1 << " " << y+1 << " " <<  smart_round(d) << endl;
                            }
                        }
                }                
                constraint_id++;
            }
            
        }
    }    
    
    if (print_blocks)
    {
        cerr << "Square linear constraints are working for " << constraints_applicable << "/" << g_linear_constraints.size() << " constraints" << endl;
        cerr << "Number of used blocks is " << constraint_id << endl;
        
    }
    
    //cerr << "Returning " << constraint_id << endl;
    
    return constraint_id;
}



bool has_slack(int Kn, int i)
{
    if (find_flag_in_list(g_unlabeled_flags[Kn][i],g_no_slack_flags) != -1)
    {
        cerr << "Flag " << i << " has no slack" << endl;
    }
    return (find_flag_in_list(g_unlabeled_flags[Kn][i],g_no_slack_flags) == -1);
}

// When calculating parts of the SDP in parallel, we want to have a nice ordered output
// and we do not want to wait for the things to be ordered. So here thing that orders the
// output. By increasing the id which is being written.
//
class parallel_output_linearizer
{
public:

    parallel_output_linearizer(ostream &ostr, int first_ID):
    m_ostr(ostr)
    {
        m_next_ID = first_ID;
    }

    void print_string(int id, const string &str)
    {
        if (id == m_next_ID)
        {
            m_ostr << str;
            m_next_ID++;
            try_writing_next();
        }
        else
        {
            m_to_write.insert(make_pair(id, str));
        }
    }

    void try_writing_next()
    {
        //std::unordered_map<std::string,double>::const_iterator got = mymap.find (input);
        auto next_found = m_to_write.find(m_next_ID);
        while (next_found != m_to_write.end())
        {
            m_ostr << next_found->second;
            m_next_ID++;
            m_to_write.erase(next_found);
            next_found = m_to_write.find(m_next_ID);
        }
    }

    bool is_empty()
    {
        return m_to_write.empty();
    }

    ostream &m_ostr;
    int m_next_ID;
    unordered_map<int, string> m_to_write;
};



int print_CSDP_constraints_header(int Kn, ostream &ostr = cout, int verbose_output = 1)
{   
    int blocks = 0;
    
    // next we have linear constraints blocks

    if (g_linear_constraints.size() != 0)
    {
        if (g_use_simple_linear_constraints)
        {
            // Simple linear constraints
            int simple_constraints = print_CSDP_simple_linear_constraints(ostr, Kn, 0, 0, 0, true, false, verbose_output);
            if (simple_constraints != 0)
            {
                //block_ID_simple_linear_constraints = blocks+1;
                blocks++;
            }
        }
        
        if (g_use_product_linear_constraints)
        {
            int product_constraints = print_CSDP_product_linear_constraints(ostr, Kn, 0, 0, 0, true, false, verbose_output);
            if (product_constraints != 0)
            {
                //block_ID_product_linear_constraints = blocks+1;
                blocks++;
            }
        }
        
        
        if (g_use_square_linear_constraints)
        {
            int square_constraints_v2 = print_CSDP_square_linear_constraints_v2(ostr, Kn, 0, 0, 0, true, false, verbose_output);
            if (square_constraints_v2 != 0)
            {
                //block_ID_square_linear_constraints_v2 = blocks+1;
                blocks += square_constraints_v2;
            }
        }
    }  
    
    return blocks;
}

        
int print_CSDP_constraints_blocks(ostream &ostr, int Kn, int i, int matrixID, int current_csdp_block, int verbose_output = 1)
{        
    if (g_use_simple_linear_constraints)
    {
        if (print_CSDP_simple_linear_constraints(ostr, Kn, i, matrixID, current_csdp_block, false, true, verbose_output) != 0)
        {
            current_csdp_block++;
        }
    }
    
    if (g_use_product_linear_constraints)
    {
        if (print_CSDP_product_linear_constraints(ostr, Kn, i, matrixID, current_csdp_block, false, true, verbose_output) != 0)
        {
            current_csdp_block++;
        }
    }


    if (g_use_square_linear_constraints)
    {
        current_csdp_block += print_CSDP_square_linear_constraints_v2(ostr, Kn, i, matrixID, current_csdp_block, false, true, verbose_output);
    }  
    
    return current_csdp_block;
}




int print_CSDP_additional_blocks_header(int Kn, ostream &ostr, int verbose_output = 1)
{   
    int blocks = 0;
    
    for (int i = 0; i < (int)g_additional_csdp_blocks.size(); i++)
    {
        ifstream infile;
        infile.open (g_additional_csdp_blocks[i].c_str(), ifstream::in);
        if (!infile.good())
        {
            cerr << "Failed opening file " << g_additional_csdp_blocks[i] << endl;
            assert(0);
            return 0;
        }
        int blockKn = 0;
        infile >> blockKn;

        if (blockKn != Kn)
        {
            cerr << "Loading additional CSDP blocks from " << g_additional_csdp_blocks[i] << " failed." << endl;
            cerr << "Blocks were computed n=" << blockKn << " while this program is running with n="  << Kn << endl;
            assert(0);
            return 0;
        }
        
        int blocksHere = 0;
        infile >> blocksHere;
        assert(blocksHere != 0);
        
        blocks += blocksHere;
        
        for (int j = 0; j < blocksHere; j++)
        {
            int block_size=0;
            infile >> block_size;
            assert(block_size != 0);
            ostr << " " << block_size;
        }
                
        infile.close();
    }
    
    if (verbose_output)
    {
        cerr << "Added " << blocks << " additional blocks." << endl;
    }
    return blocks;
}
        
int print_CSDP_additional_blocks(int Kn, ostream &ostr, int block_offset, int verbose_output = 1)
{   
    int blocks = 0;
    
    for (int i = 0; i < (int)g_additional_csdp_blocks.size(); i++)
    {
        ifstream infile;
        infile.open (g_additional_csdp_blocks[i].c_str(), ifstream::in);
        if (!infile.good())
        {
            cerr << "Failed opening file " << g_additional_csdp_blocks[i] << endl;
            assert(0);
            return 0;
        }
        int blockKn = 0;
        infile >> blockKn;

        if (blockKn != Kn)
        {
            cerr << "Loading additional CSDP blocks from " << g_additional_csdp_blocks[i] << " failed." << endl;
            cerr << "Blocks were computed n=" << blockKn << " while this program is running with n="  << Kn << endl;
            assert(0);
            return 0;
        }
        
        int blocksHere = 0;
        infile >> blocksHere;
        assert(blocksHere != 0);
        
        blocks += blocksHere;
        
        cerr << "Copying " << blocksHere << " dat-s blocks from " << g_additional_csdp_blocks[i] << endl;

        for (int j = 0; j < blocksHere; j++)
        {
            int block_size=0;
            infile >> block_size;
            assert(block_size != 0);
        }

        // HERE we read/write lines as long as possible...
        int matrix_id;
        int block_id;
        int x;
        int y;
        string value;

        int lines_copied = 0;
        
        while(infile.good())
        {    
            infile >> matrix_id >> block_id >> x >> y >> value;
            if (!infile.good())
            {
                break;
            }
            assert(value.size() != 0);
            
            ostr << matrix_id << " " << block_id+block_offset << " " << x << " " << " " << y << " " << value << endl;  
            lines_copied++;
        }
        
        infile.close();
        if (verbose_output)
        {
            cerr << lines_copied << " lines copied from " << g_additional_csdp_blocks[i] << endl;
        } 
        block_offset += blocksHere;
    }
    
    if (verbose_output)
    {
        cerr << "Added " << blocks << " additional blocks." << endl;
    }
    
    return block_offset;
}

        
        


// According to http://plato.asu.edu/ftp/sdpa_format.txt
//
// Solved program
//   max C.X
//   subject to A_1.X = b_1
//              A_2.X = b_2
//              A_mdim.X = b_mdim
//   where X is positive semidefinite matrix
//
// In our UPPER BOUND application
//
//      min    t   
//      s.t.  D_i + [A.X]_i <= t    
//
// We add a slack variable s_i to make the <= to = and move D_i (density - constant to the other side)
// and change to maximization:
//
//      max   -t
//      s.t.  [A.X]_i + s_i - t = -D_i
//
//   C.X is just entry 0 2 1 1 -1.0 which means that in the second block,
//   the first variable is with -1. So we are maximizing -t which corresponds to minimizing t
//
// Now LOWER BOUND application
//
//      max    t
//      s.t.  D_i - [A.X]_i  >= t
//
// We add a slack variable s_i to make the >= to = and move D_i (density - constant to the other side)
// and change to maximization:
//
//      max   t
//      s.t.  [A.X]_i + s_i + t = D_i
//
// Finally, Additional constraints applications:
// Say we want to add  a*G >= c. Then we could add
//  k(a*G(sampled in H_i) -c) >= 0
//
// For lower bound we get (max t)
//     [A.X]_i + k*(a*G_i-c) + s_i + t = D_i
//
// For upper bound we get (min t)
//     [A.X]_i + k*(a*G_i-c) + s_i -t = D_i
//
//
// Notice that by definition, t >= 0
// We can write t = t1 - t2 instead and make t a free variable.
// It is done with the macro G_FREE_OBJECTIVE


void print_CSDP_specific_part(int Kn, bool upper_bound = true, ostream &ostr = cout, int verbose_output = 1)
{
    int mdim = 0;
    mdim = (int)g_unlabeled_flags[Kn].size();
    
    // hack
    int extra_onstraints  = 0;
    //extra_onstraints += print_CSDP_product_linear_constraints_extra_lines_in_csdp(ostr, Kn, 0, false, verbose_output)

    ostr << mdim + extra_onstraints << endl; //<<" =mdim" << endl; // number of constraint matrices
    
    stringstream ssblocks; // String stream for all blocks in the matrix
    int blocks = 0; // number of blocks in ssblocks
 
    // First blocks are flags products:
    for (int f = 0; f < (int)g_flags.size(); f++) ssblocks <<  g_flags[f].size() << " ";
    blocks = (int)g_flags.size();
    
    // next we have one diagonal block of slack variables
#ifdef G_FREE_OBJECTIVE
    // -2 means there are two on the objective function....
    ssblocks << -2-mdim << " ";  // get_number_of_slacks() but we don't go for it here...
#else
    ssblocks << -1-mdim << " ";  // get_number_of_slacks() but we don't go for it here...
#endif
    int objective_index = mdim+1; // Objective variables come after slacks

    blocks++;

    int first_constraint_block = blocks+1;    
 
    blocks += print_CSDP_constraints_header(Kn, ssblocks, verbose_output);
    
    int additional_blocks_offset = blocks+1;
    blocks += print_CSDP_additional_blocks_header(Kn, ssblocks, verbose_output);
    
    ostr << blocks << endl;
    ostr << ssblocks.str() << endl;
 
    for (unsigned int i = 0; i < g_unlabeled_flags[Kn].size(); i++)
    {
        ostr.precision(G_PRECISION);
        if (upper_bound) ostr << -1*smart_round(compute_objective_function_for_SDP(g_unlabeled_flags[Kn][i])) << " "; // outputing b_i
        else             ostr << smart_round(compute_objective_function_for_SDP(g_unlabeled_flags[Kn][i])) << " "; // outputing b_i
    }
    ostr << endl;
    
#ifdef G_FREE_OBJECTIVE
    if (upper_bound) 
    {
        ostr << "0 " << (int)g_flags.size()+1 << " " << objective_index   << " " << objective_index   <<  " -1" << endl; // Objective function
        ostr << "0 " << (int)g_flags.size()+1 << " " << objective_index+1 << " " << objective_index+1 <<  "  1" << endl; // Objective function
    }
    else
    { 
        ostr << "0 " << (int)g_flags.size()+1 << " " << objective_index    << " " << objective_index   <<  "  1" << endl; // Objective function
        ostr << "0 " << (int)g_flags.size()+1 << " " << objective_index+1  << " " << objective_index+1 <<  " -1" << endl; // Objective function
    }
#else
    if (upper_bound) ostr << "0 " << (int)g_flags.size()+1 << " " << objective_index    << " " << objective_index   <<  " -1" << endl; // Objective function
    else             ostr << "0 " << (int)g_flags.size()+1 << " " << objective_index    << " " << objective_index   <<  " 1" << endl; // Objective function
#endif

    mini_timer mt;

    parallel_output_linearizer output_buffer(ostr, 0);

    // printing of subflags
#pragma omp parallel for ordered schedule(dynamic)
    for (int i = 0; i < (int)g_unlabeled_flags[Kn].size(); i++)
    {            
        //cout << "flag: "; c4free_subrgaphs[e][i].print();
        if (verbose_output) 
        {
            #pragma omp critical(cerr)
            {
                std::cerr << "Computing specific part " << i+1 << "/" << g_unlabeled_flags[Kn].size()
                          << mt.report(i, g_unlabeled_flags[Kn].size()) << endl;
            }
        }
        stringstream ss;
        
        int matrixID = i + 1;
     
        // variable for slack
        if (has_slack(Kn,i))
        {
            ss << matrixID << " " << (int)g_flags.size()+1 << " " << matrixID << " " <<  matrixID << " 1" << endl;
        }

        // variable for objective function
#ifdef G_FREE_OBJECTIVE
            if (upper_bound) 
            {
                ss << matrixID << " " << (int)g_flags.size()+1 << " " << objective_index   << " " << objective_index   <<  " -1" << endl;
                ss << matrixID << " " << (int)g_flags.size()+1 << " " << objective_index+1 << " " << objective_index+1 <<  " 1" << endl;
            }
            else
            {
                ss << matrixID << " " << (int)g_flags.size()+1 << " " << objective_index   << " " << objective_index   <<  " 1" << endl;
                ss << matrixID << " " << (int)g_flags.size()+1 << " " << objective_index+1 << " " << objective_index+1 <<  " -1" << endl;
            }
#else
        double objective_divisor = 1;
        if (g_objective_divisor.size() > 0)
        {
            objective_divisor = smart_round( compute_linear_combination_in_g(g_unlabeled_flags[Kn][i], g_objective_divisor));
            if (objective_divisor != 0)
            {
                if (upper_bound) ss << matrixID << " " << (int)g_flags.size()+1 << " " << objective_index    << " " << objective_index  << -objective_divisor << endl;
                else             ss << matrixID << " " << (int)g_flags.size()+1 << " " << objective_index    << " " << objective_index  <<  objective_divisor << endl;
            }
        }
        else
        {
            if (upper_bound) ss << matrixID << " " << (int)g_flags.size()+1 << " " << objective_index   << " " << objective_index   <<  " -1" << endl;
            else             ss << matrixID << " " << (int)g_flags.size()+1 << " " << objective_index   << " " << objective_index   <<  " 1" << endl;
        }
#endif

        
                    
        //int next_block = 
            print_CSDP_constraints_blocks(ss, Kn, i, matrixID, first_constraint_block, verbose_output);                        
// We do not back-up these so whatever order works
// For serious constraints like the cuts heavy programs, this actually may make a differnece.
//#pragma omp ordered
#pragma omp critical
{
            output_buffer.print_string(i, ss.str());
            //ostr << ss.str();
}
    }
    assert(output_buffer.is_empty());

    ostr.flush();
    
    print_CSDP_additional_blocks(Kn, ostr, additional_blocks_offset, verbose_output = 1);
}

void print_CSDP_flag_products_part(int Kn, bool upper_bound = true, ostream &ostr = cout, int verbose_output = 1, bool use_sdp_temp = false, int lowest_not_computed=0)
{
    mini_timer mt;

    parallel_output_linearizer output_buffer(ostr, lowest_not_computed);

#pragma omp parallel for ordered schedule(dynamic)
    for (int i = lowest_not_computed; i < (int)g_unlabeled_flags[Kn].size(); i++)
    {            
        if (verbose_output) 
        {
            #pragma omp critical(cerr)
            {
                std::cerr << "Computing flag products " << i+1 << "/" << g_unlabeled_flags[Kn].size()
                          << mt.report(i, g_unlabeled_flags[Kn].size()) << endl;
            }            
        }

        stringstream ss;
        
        int matrixID = i + 1;
        
#ifdef G_FLAG_PRODUCTS_SLOW_LOW_MEMORY       
         for (int f = 0; f < (int)g_flags.size(); f++)
         {
             for (unsigned int x = 0; x < g_flags[f].size(); x++)
                 for (unsigned int y = x; y < g_flags[f].size(); y++)
                 {
         
                     double PF = P_F1_F2_IN_H(g_flags[f][x], g_flags[f][y], g_unlabeled_flags[Kn][i], true);
                     //					if (x == y) PF = PF*0.5;
                     if (PF != 0)
                     {
                         ss << matrixID <<  " " << f+1 << " " << x+1 << " " << y+1 << " " <<  PF << endl;
                     }
                 }
         }
#else
        count_flag_products(ss, matrixID, g_unlabeled_flags[Kn][i]);
#endif 

    #pragma omp critical (ostr)
    {
        output_buffer.print_string(i, ss.str());
    }

    /*
        // Check if we need to write the output ordered
        if (use_sdp_temp == true)
        {          
    #pragma omp ordered
            {
                ostr << ss.str();
            }
        }
        else
        {
    #pragma omp critical (ostr)
            {
                ostr << ss.str();
            }
        }
    */
    }
    assert(output_buffer.is_empty());
    ostr.flush();
}

void print_CSDP(int Kn, bool upper_bound = true, ostream &ostr = cout, int verbose_output = 1, bool use_sdp_temp=false, bool sdp_temp_up_to_date=true)
{
    cerr << "Computing specific part of the SDP..." << endl;
    print_CSDP_specific_part(Kn, upper_bound, ostr, verbose_output);
    
    if (!use_sdp_temp || sdp_temp_up_to_date == false)
    {
        cerr << "Computing flag products part of the SDP..." << endl;
        print_CSDP_flag_products_part(Kn, upper_bound, ostr, verbose_output, use_sdp_temp);
        return;
    }
    
    cerr << "Getting flag products for SDP..." << endl;    
    
    stringstream filename;
    
    filename << filename_prefix() << "__n" << Kn << "_sdp_products.txt";

    // The sdp_product_file may not contain all products if the computation
    // was accidentally interrupted. We try to go from we stopped...
    // First find were we stopped
    
    int lowest_not_computed = 0;

    ifstream sdp_product_file;
    sdp_product_file.open (filename.str().c_str(),ifstream::in);
    while (sdp_product_file.good())
    {
        int id, type, f1, f2, d;
        sdp_product_file >> id >> type >> f1 >> f2 >> d;
        if (!sdp_product_file.good()) break; // if the read failed, do not use it...
        if (id > lowest_not_computed)
        {
            lowest_not_computed = id; // note that in file the ID is +1
        }
    }
    sdp_product_file.close();
    
    if (lowest_not_computed < (int)g_unlabeled_flags[Kn].size())
    {
        if (lowest_not_computed != 0)
        {
            cerr << "Warning: file " << filename.str() << " contains only products up to " << lowest_not_computed << " out of " << (int)g_unlabeled_flags[Kn].size() << endl;
            cerr << "          We assume it happened by accident so the rows starting with " << lowest_not_computed << " will be deleted and recomputed" << endl;
            stringstream mv_command;
            mv_command << "rm -f "<< filename.str() << "~ ;  mv " << filename.str() << " " << filename.str() << "~";
            cerr << "          Executing " << mv_command.str() << endl;
            if (system(mv_command.str().c_str()) != 0)
            {
                cerr << " Execution failed" << endl;
                exit(1);
            }
            // We remove the last line since it may be incoplete and not catched by the grep
            stringstream grep_command;
            grep_command << "sed \\$d " << filename.str() << "~ |   grep -v '^" << lowest_not_computed << " ' "  << " >" << filename.str();
            cerr << "          Executing " << grep_command.str() << endl;
            if (system(grep_command.str().c_str()) != 0)
            {
                cerr << " Execution failed" << endl;
                exit(1);
            }
            lowest_not_computed--;
        }
     
        ofstream sdp_product_file_out;
        sdp_product_file_out.open (filename.str().c_str(),ofstream::out|ofstream::app);
        if (!sdp_product_file_out.good())
        {
            cerr << "Failed creating file with sdp products " << filename.str() << endl;
            exit(1);
        }
        
        cerr << "Computing flag products of the SDP to file " << filename.str() << endl;
        print_CSDP_flag_products_part(Kn, upper_bound, sdp_product_file_out, verbose_output, use_sdp_temp, lowest_not_computed);
        sdp_product_file_out.close();
    }

   
    sdp_product_file.open (filename.str().c_str(),ifstream::in);
    if (!sdp_product_file.good())
    {
        cerr << "Failed obtaining file with sdp products " << filename.str() << endl;
        exit(1);
    }
    
    cerr << "Copying flag products of the SDP from " << filename.str() << endl;
    ostr << sdp_product_file.rdbuf();
    sdp_product_file.close();
    
    /*
    
    ifstream sdp_product_file;
    sdp_product_file.open (filename.str().c_str(),ifstream::in);
    if (!sdp_product_file.good())
    {
        cerr << "Failed opening file with unlabeled flags " << filename.str() << endl;
        
        ofstream sdp_product_file_out;
        sdp_product_file_out.open (filename.str().c_str(),ofstream::out);
        if (!sdp_product_file_out.good())
        {
            cerr << "Failed creating file with sdp products " << filename.str() << endl;
            exit(1);
        }
        
        cerr << "Computing flag products of the SDP to file " << filename.str() << endl;
        print_CSDP_flag_products_part(Kn, upper_bound, sdp_product_file_out, verbose_output);
        sdp_product_file_out.close();
        
        sdp_product_file.open (filename.str().c_str(), ifstream::in);        
    }

    if (!sdp_product_file.good())
    {
        cerr << "Failed obtaining file with sdp products " << filename.str() << endl;
        exit(1);
    }

    cerr << "Copying flag products of the SDP from " << filename.str() << endl;    
    ostr << sdp_product_file.rdbuf();
    sdp_product_file.close();
     */
}



void process_csdp_solution(istream &ist, int Kn, double lower_bound, double upper_bound, bool print_density)
{

	// Print out flags of the first type:
//   for (unsigned int f0 = 0; f0 < g_flags[0].size(); f0++)
//   {
//   	cout << f0+1 << ": ";
//		g_flags[0][f0].print();
//   }

    // First line is just solution to the dual - Y
	// which mean combination of flags...
	
	double sum = 0;
    double sum_print = 0;
    double count_printed = 0;
	
	for (int i = 0; i < (int)g_unlabeled_flags[Kn].size(); i++)
	{
		double density;
		ist >> density;
		
		sum += density;
		
		if (lower_bound <= density && density < upper_bound)
		{
            count_printed++;
            sum_print += density;
            if (print_density)
            {
                std::cout.fill(' ');
                std::cout.width(G_PRECISION+1);
                std::cout.precision(G_PRECISION);
                std::cout << std::left << density << " ";
            }
            
			//cout << density << " ";
			//if (g_unlabeled_flags[Kn][i].count_crossings() == 2)
			{
                std::cout << g_unlabeled_flags[Kn][i].print() << "  # " << i+1 << endl;
			}
		}
	}
	
	cerr << "Printed: " << count_printed << "/" <<  g_unlabeled_flags[Kn].size() << "  Sum of coefficients: " << sum_print << "/" << sum  << endl;
	cerr << "Numering is 1.." << g_unlabeled_flags[Kn].size() << endl;
	return;
	
    /*
    // ist.ignore(numeric_limits<int>::is_signed,'\n');
    char c = ' ';
    while (ist.good() && c != '\n') ist.get(c);
    
    // Second and few other lines are starting with 1
    // That is a matrix that was result of the dual program
    // and we discard it
    
    int matrixID, block, x, y;
    long double value;
    while(ist.good())
    {
        ist >> matrixID >> block >> x >> y >> value;
 
        //cout << "I got: " << matrixID << " " << block << " " << x << " " << y << " " << value << endl;
        
        if (matrixID == 1) continue;
        assert(matrixID == 2);
     
        //ignore almost zeros
        if (abs(value) < 0.0000001) continue;
        
        // ignore those that are just helper variables
        // Every flag type has its own block
        // blocks after (int)g_flags.size() are just slack variables
        int flag_type = block - 1;
        if (flag_type >= (int)g_flags.size()) continue;
            
            // Little bit of debugging
			if (flag_type != 0) continue; 
			              
        cout << block << " " << x << " " << y << " " << value << endl;
    }
     */
}





// This is how mosek sol file usually looks like
// NAME                :
// PROBLEM STATUS      : PRIMAL_AND_DUAL_FEASIBLE
// SOLUTION STATUS     : OPTIMAL
// OBJECTIVE NAME      : OBJ
// PRIMAL OBJECTIVE    : -0.0017266409728998
// DUAL OBJECTIVE      : -0.0017266416878761
// AFFINE CONIC CONSTRAINTS
// INDEX      NAME               I          ACTIVITY                 DUAL
// 0          A1                 0          -3.2742472370617e-06     -2.4760664317725e-05
// 1          A1                 1          2.5607477481104e-07      -0.0021507445817033
// 2          A1                 2          1.5437798352169e-07      -0.0013164480464409
// ...
// 8156       A1                 8156       -2.0705738643966         -1.8795865867501e-11
//
// VARIABLES
// INDEX      NAME               AT ACTIVITY                 LOWER LIMIT        UPPER LIMIT        DUAL LOWER               DUAL UPPER
// 0          X1                 SB -0.0017266409728998      NONE               NONE               0                        0
// 1          X2                 LL 8.8777832330277e-05      0                  NONE               9.3929067286518e-07      0
// ... 
void process_mosek_solution(const string& path, int Kn, double lower_bound, double upper_bound, bool print_density)
{
    OPEN_FILE_SMARTLY(istr, path);

    string s;
    while (s != "CONSTRAINTS")
    {
        (*istr) >> s;
        if ((*istr).good() == false)
        {
            cerr << "Failed finding constraints block" << endl;
            return;
        }
    }

	double sum = 0;
    double sum_print = 0;
    double count_printed = 0;
    int i = 0;

    std::string line;
    while (std::getline((*istr), line))
    {
        std::istringstream iss(line);

        string graph_ID; 
        if (!getline( iss, graph_ID, ' ' )) continue;

        if (graph_ID == "INDEX") continue;
        if (graph_ID == "VARIABLES")
        {
            cerr << "This should not happen. Processing should stop earlier." << endl;
            break;
        }

        // Density is the last entry
        string density_str = "";
        string tmpstr;
        while ( getline( iss, tmpstr, ' ' ) ) 
        {
            if (tmpstr.length() != 0) 
            {
                density_str = tmpstr;
            }
        }

        //cerr << "Read: " << graph_ID << " " << density_str << endl;

        if (i != stol(graph_ID))
        {
            cerr << "Unexpected index " << graph_ID << " while " << i << " was expcted" << endl;
            break;
        }
        // 

        // The dual is negative. I dont know why....
		double density = -stod(density_str);
		
		sum += density;
		
		if (lower_bound <= density && density < upper_bound)
		{
            count_printed++;
            sum_print += density;
            if (print_density)
            {
                std::cout.fill(' ');
                std::cout.width(G_PRECISION+1);
                std::cout.precision(G_PRECISION);
                std::cout << std::left << density << " ";
            }
            
			//cout << density << " ";
			//if (g_unlabeled_flags[Kn][i].count_crossings() == 2)
			{
                std::cout << g_unlabeled_flags[Kn][i].print() << "  # " << i+1 << endl;
			}
		}

        i++;

        // We read them all
        if (i == (int)g_unlabeled_flags[Kn].size()) break;
    }

	
	cerr << "Printed: " << count_printed << "/" <<  g_unlabeled_flags[Kn].size() << "  Sum of coefficients: " << sum_print << "/" << sum  << endl;
	cerr << "Numering is 1.." << g_unlabeled_flags[Kn].size() << endl;
}








// Not paralel version - very slow and not completely correct - in particular for ordered version.
void generate_labeled_flags_old(int flag_size, int type_size, int verbose_output)
{
    int to_label_size = (int)g_unlabeled_flags[flag_size].size();
    //cerr << "Type size " << type_size << " for " << g_unlabeled_flags[flag_size][i].print() << endl;
    int mapping[flag_size];
    flag F;
    
    for (int i = 0; i < to_label_size; i++)
    {
        if (verbose_output)
            cerr << "Flag size "<<flag_size << " type size " << type_size << " labeling " << i << "/" << to_label_size << endl;

        for (int j = 0; j < flag_size; j++) mapping[j]=j;
        
        do {
            F.as_subflag(g_unlabeled_flags[flag_size][i], mapping, flag_size, type_size); // taking a subflag
            include_flag_in_list_if_new(F,g_flags);
        } while ( std::next_permutation(mapping,mapping+flag_size) );
    }
}


//vector<flag> g_types[V];
void create_types_of_size(int type_size, bool check_sensible_flags=false)
{
    if (g_types[type_size].size() != 0) return;


    // Look if there are already some flags with given types...
    for (int i = 0; i < (int)g_flags.size(); i++)
    {
        if (g_flags[i].size() == 0) continue;
        
        if (g_flags[i][0].labeled_vertices_cnt() == type_size)
        {
            flag type;
            g_flags[i][0].get_type_subflag(type);
            g_types[type_size].push_back(type);
        }
    }
    if (g_types[type_size].size() != 0) return;
    
    
    // if not, just label graphs of apropriate size
    get_unlabeled_flags_of_size(type_size);
    
    if (!check_sensible_flags)
    {
        g_types[type_size] = g_unlabeled_flags[type_size];
    }
    else
    {
        for (int i = 0; i < (int)g_unlabeled_flags[type_size].size(); i++)
        {
#ifdef G_COLORED_VERTICES
            bool type_ok = true;
            for (int c = 1; c < COLORS_VERTICES; c++)
            {
                if (g_exact_number_of_colored_vertices[c] != -1)
                {
                    if ((g_exact_number_of_colored_vertices[c] < g_unlabeled_flags[type_size][i].m_colored_vertices[c]) ||                        
                       ((g_exact_number_of_colored_vertices[c] - g_unlabeled_flags[type_size][i].m_colored_vertices[c])%2 != 0))
                    {
                        type_ok = false;
                        break;
                    }
                }
            }
            if (!type_ok) continue;
#endif
            g_types[type_size].push_back(g_unlabeled_flags[type_size][i]);
        }
    }
    
#pragma omp parallel for
    for (int i = 0; i < (int)g_types[type_size].size(); i++)
    {
        g_types[type_size][i].make_all_vertices_labeled();
        //
        cerr << "New type: " << g_types[type_size][i].print() << endl;
    }
    
    
    cerr << "Generated " << g_types[type_size].size()  << " types of size " << type_size << endl;
}

int get_reduced_type_id(const flag &f)
{
    int type_size = f.labeled_vertices_cnt();
    
    //cerr << "Testing size " << type_size << endl;

    
    for (int i = 0; i < (int)g_types[type_size].size(); i++)
    {
        if (f.have_same_type(g_types[type_size][i]))
        {
            return i;
        }
    }    
    
    /*
    int found_type = -1;
    for (int i = 0; i < (int)g_types[type_size].size(); i++)
    {
        if (f.have_same_type(g_types[type_size][i]))
        {
            if (found_type == -1)
            {
                found_type=i;
            }
            else
            {
                cerr << "Type confusion! " << endl;
                cerr << f.print() << endl;
                cerr << g_types[type_size][i].print() << endl;
                cerr <<  g_types[type_size][found_type].print() << endl;
                exit(1);
            }
        }
    }
    return found_type;
    */
    return -1;
}


void get_types_of_size(int type_size, bool types_from_file, bool check_sensible_flags=false)
{
//    create_types_of_size(type_size);
//    return;
        
    if (!types_from_file)
    {
        create_types_of_size(type_size, check_sensible_flags);
        cerr <<  g_types[type_size].size() <<  " types of size " << type_size << " generated" << endl;
        return;
    }
    
    string filename = filename_prefix() + "__type_"+ to_string(type_size) +".txt";
    
    if (!load_flags_from_file(filename, g_types[type_size]))
    {
        create_types_of_size(type_size, check_sensible_flags);
        dump_flags_to_file(filename, g_types[type_size]);
    }
    else
    {
        cerr <<  g_types[type_size].size() <<  " types of size " << type_size << " loaded from file " << filename << endl;
    }
}


//
void generate_labeled_flags(int flag_size, int type_size, int verbose_output, bool types_from_file=false, bool check_sensible_flags=false)
{        
    // First make types
    get_types_of_size(type_size, types_from_file, check_sensible_flags);
    
    //cerr << "B:EEEE  " << g_types[type_size].size() << endl;
    //cerr <<  "flag_size=" << flag_size << " type_size=" << type_size << endl;
    //cerr << "check_sensible_flags=" << check_sensible_flags << endl;
    
    int to_label_size = (int)g_unlabeled_flags[flag_size].size();
    
    // 
    vector< vector<flag> >  *flags;
    flags = new vector< vector<flag> >[to_label_size];
    
    int types = (int)g_types[type_size].size();
    
    // Avoid copying flags
    for (int i = 0; i < to_label_size; i++)
    {
        flags[i].resize(types);
    }
    
    cerr << "Generating labeled flags for Cauchy-Swartz in parallel " << endl;
#pragma omp parallel for ordered
    for (int i = 0; i < to_label_size; i++)
    {
        if (verbose_output)
            cerr << "Flag size "<<flag_size << " type size " << type_size << " labeling " << i << "/" << to_label_size << endl;

        //cerr << "Type size " << type_size << " for " << g_unlabeled_flags[flag_size][i].print() << endl;
        // Permutations for labeling... Could be improved to distinguish only the first type_size vertices.
        int mapping[flag_size];
        flag F;
        for (int j = 0; j < flag_size; j++) mapping[j]=j;
        
        //int found_good_type = 0;
        do {
            F.as_subflag(g_unlabeled_flags[flag_size][i], mapping, flag_size, type_size); // taking a subflag
            //cerr << "Got one" << endl;
            int type_of_F = get_reduced_type_id(F);
            if (type_of_F == -1)
            {
                // We have each type only once -  3 3   1 1  2  and  3 3   1 2  1 are different types but enough to use just one
                continue;
            }
            //found_good_type++;
            if (!g_already_in_known_flags(F,flags[i][type_of_F]))
            {
                if (check_sensible_flags)
                {                    
                    bool flag_OK = true;
#ifdef  G_COLORED_VERTICES                   
                    for (int c = 1; c < COLORS_VERTICES; c++)
                    {
                        if (g_exact_number_of_colored_vertices[c] == -1) continue;
                        int c_labeled = g_types[F.m_Theta][type_of_F].m_colored_vertices[c];
                        if ((g_exact_number_of_colored_vertices[c] < F.m_colored_vertices[c]) ||                        
                            (g_exact_number_of_colored_vertices[c] - c_labeled !=  2*(F.m_colored_vertices[c] - c_labeled) ) )
                        {
                            flag_OK = false;
                            break;
                        }
                    }
#endif                    
                    if (!flag_OK) continue;
                }

                
                    flags[i][type_of_F].push_back(F);
            }
            //include_flag_in_list_if_new(F,flags[i],false);
        } while ( std::next_permutation(mapping,mapping+flag_size) );
        //cout << "Found good type " << found_good_type << endl;
    }
    
    // Todo: this might be also maybe paralelized - there is some paralelism inside...
    for (int i = 0; i < to_label_size; i++)
    {
        for (int j = 0; j < (int)flags[i].size(); j++)
            for (int k = 0; k < (int)flags[i][j].size(); k++)
                include_flag_in_list_if_new(flags[i][j][k], g_flags);
        
        //merge_typed_flags_lists_parallel(g_flags, flags[i]);
    }
    
    for (int t = 0; t < types; t++)
    {
        int found_t = 0;
        for (int i = 0; i < to_label_size; i++)
        {
            found_t +=  (int)flags[i][t].size();
        }        
        if (found_t == 0)
        {
            cerr << "Type " << t << " has no labeled flags" << endl;
        }
    }
  

/*        
    // Merging together to flags[0]
    cerr << "Merging flags  " << endl;
    for (int power = 1; power < to_label_size; power *= 2)
    {
//        if (verbose_output)
        {
        //    cerr << "Trying " << power << " in " << to_label_size << endl;
        }                
        for (int j = 0; j < to_label_size; j += 2*power)
        {   
            if (j+power < to_label_size)
            {
                //if (verbose_output)
                {
                //    cerr << "Merging  " << j << "<-" << j+power << "  of sizes " <<  flags[j].size() << " " << flags[j+power].size() << endl;
                }
                for (int t = 0; t < types; t++)
                {
                    merge_flags_lists_parallel(flags[j][t],flags[j+power][t]);
                }
            }
        }
    }
    
    // Merging to g_flags
    cerr << "Final merge " << g_flags.size() << " " << flags[0].size() << endl;
    for (int t = 0; t < types; t++)
    {
        g_flags.push_back(flags[0][t]);
    }
*/    
    //merge_typed_flags_lists_parallel(g_flags, flags[0]);

    //cerr << "delete[] " << endl;

    delete[] flags;

    //cerr << "done " << endl;
}


//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP


// return true if constraint added
bool add_linear_constraint_if_new(linear_constraint &lc, bool test_with_type_permutations, vector<linear_constraint> &where_to_add = g_linear_constraints, bool use_openmp = false)
{
    if (use_openmp == false)
    {
        for (const linear_constraint &lc_known : where_to_add)
        {
            if (lc_known == lc)
            {
                //cerr << "Duplicate linear constraint..." << endl;
                return false;
            }

            if (test_with_type_permutations && lc.is_identical_after_type_permutation(lc_known))
            {
                //cerr << "Duplicate after relabeling found" << endl;
                // assert(0);
                return false;
            }
        }
    }
    else // parallel version
    {
        bool constraint_is_new = true;

        #pragma omp parallel for ordered schedule(dynamic)
        for (int i = 0; i < (int)where_to_add.size(); i++)
        {
            const linear_constraint &lc_known = where_to_add[i];
            if (constraint_is_new == false) continue;

            if (lc_known == lc)
            {
                #pragma omp critical
                constraint_is_new = false;
                continue;
            }

            if (test_with_type_permutations && lc.is_identical_after_type_permutation(lc_known))
            {
                #pragma omp critical
                constraint_is_new = false;
            }
        }
        if (constraint_is_new == false)
            return false;
    }


    where_to_add.push_back(lc);  
    return true;
}

void remove_constraints_implied_by_others(int verbose_output)
{
    int to_be_removed_counter = 0;


    std::cerr << "Testing useless constraints. To test " << g_linear_constraints.size() << endl;

    vector<linear_constraint> all_linear_constraints(std::move(g_linear_constraints));
    g_linear_constraints.clear();
    g_linear_constraints.reserve(all_linear_constraints.size());


    mini_timer mt;

//    for (const linear_constraint &lc_to_test : all_linear_constraints)
//    const linear_constraint &lc_to_test = g_linear_constraints[0];
    #pragma omp parallel for ordered schedule(dynamic)
    for (int i = 0; i < (int)all_linear_constraints.size(); i++)
    {

        if (verbose_output)
        {
            #pragma omp critical(cerr)
            {
                cerr << "Testing constraint " << i << " out of " << all_linear_constraints.size()
                     << mt.report(i, all_linear_constraints.size()) << endl;
            }
        }

        const linear_constraint &lc_to_test = all_linear_constraints[i];

        bool useful_constraint = true;

        for (const linear_constraint &lc : all_linear_constraints)
        {
            // skip icomparable constriants or is we know that
            // lc cannot be < lc_to_test
            if (lc.m_constant > lc_to_test.m_constant) continue;
            if (lc.m_labeled_vertices_in_type_cnt != lc_to_test.m_labeled_vertices_in_type_cnt) continue;
            if (lc.m_entries_max_size > lc_to_test.m_entries_max_size) continue;
            if (lc.m_entries.size() > lc_to_test.m_entries.size()) continue;
            if (!lc_to_test.m_type.is_isomorphic_to(lc.m_type)) continue;


            // For every flag in lc_to_test, its coefficient in lc is >=
            bool found_one_strict_less = false;
            bool lc_is_not_smaller = false;
            int  matches_not_found = 0;

            for (const flag_and_coefficient &entry_test : lc_to_test.m_entries)
            {
                // Test if it is the same as some other entry in lc
                bool found_match = false;
                for (const flag_and_coefficient &entry2 : lc.m_entries)
                {
                    if (entry_test.g.is_isomorphic_to(entry2.g))
                    {
                        if (entry_test.coefficient < entry2.coefficient)
                        {
                            lc_is_not_smaller = true;
                            break;
                        }

                        if (entry_test.coefficient > entry2.coefficient)
                        {
                            found_one_strict_less = true;
                        }

                        found_match = true;
                        break;
                    }
                }
                if (found_match == false) 
                {
                    found_one_strict_less = true;
                    matches_not_found++;
                }
                if (lc_is_not_smaller) 
                {
                    break;
                }
            }

            if (lc_is_not_smaller) continue;
            if (!found_one_strict_less) continue;
            if (lc.m_entries.size()+matches_not_found != lc_to_test.m_entries.size()) continue;

            if (verbose_output >= 2)
            {
                // We found and extra one
                cerr << "I found a linear constraint that is not needed" << endl;
                cerr << lc_to_test << "is weaker than \n" << lc << endl;
            }
            to_be_removed_counter++;
            useful_constraint = false;
            break;
        }

        #pragma omp ordered
        if (useful_constraint)
        {
            // This is causing a trouble since it can reorder the constraints
            //#pragma omp critical (g_linear_constraints)
            {
                g_linear_constraints.push_back(lc_to_test);
            }
        }
    }
    cerr << "Found " << to_be_removed_counter << " not needed constraints." << endl;
    cerr << "Current number of constraints is " << g_linear_constraints.size() << endl;
}

void simplify_FC(vector<flag_and_coefficient> &FC, double epsilon=0)
{
    vector<flag_and_coefficient> new_FC;
    
    for (int j = 0; j < (int)FC.size(); j++)
    {
        bool processed = false;
        for (int k = 0; k < (int)new_FC.size(); k++)
        {
            if (FC[j].g.is_isomorphic_to(new_FC[k].g))
            {
                new_FC[k].coefficient += FC[j].coefficient;
                processed = true;
                break;
            }
        }
        if (!processed)
        {
            flag_and_coefficient fc = FC[j];
            new_FC.push_back(fc);
        }
    }
    
    FC.clear();
    for (int j = 0; j < (int)new_FC.size(); j++)
    {
        if (abs(new_FC[j].coefficient) > epsilon)
        {
            double rounded_coefficient = smart_round(new_FC[j].coefficient, epsilon);
            if (rounded_coefficient != 0)
            {
                new_FC[j].coefficient = smart_round(new_FC[j].coefficient, epsilon);
                FC.push_back(new_FC[j]);
            }
        }
    }

//    FC = new_FC;
}


bool add_and_polish_constraint_if_useful(linear_constraint &lc, bool test_duplicates_with_type_permutations, int verbose_output)
{

        // Sometimes linear constraints may contain same entry several times
        // so we just sum these all up
        simplify_FC(lc.m_entries);
        
        if (lc.m_entries.size() == 0 && lc.m_constant == 0)
        {
            if (verbose_output >= 2)
            {
                cerr << "Constraint empty after simplification" << endl;
            }
            return false;
        }

        lc.check_constraint();
        if (lc.m_checked == false)
        {
            cerr << "check_constraint() failed for constraint:" << endl;
            cerr << lc << endl;
        }
        assert(lc.m_checked);

        return add_linear_constraint_if_new(lc, test_duplicates_with_type_permutations,g_linear_constraints, true);
}

void load_linear_constraints_from_stream(istream &instream, bool test_duplicates_with_type_permutations, bool remove_implied_constraints, int verbose_output)
{
    //
    flag_and_coefficient fc;
    string lc_constat;

    int removed_duplicate_constraints = 0;
    int processed_constraints = 0;

    while (instream)
    {
        linear_constraint lc;
        instream >> lc.m_constant;
        if(!instream.good()) {
            // Not a number means comment continues...
            std::istreambuf_iterator<char> eos;
            std::string s(std::istreambuf_iterator<char>(instream), eos);
            g_program_description = s;
            break;
        }
        processed_constraints++;
        instream >> fc.coefficient;
        
        if (verbose_output >= 3)
            cerr << "Loading linear constraint 0 <= " << lc.m_constant <<  endl;
                
        assert (fc.coefficient != 0);
        
        while (instream && fc.g.load_from_stream(instream,-1,-1))
        {
            if (verbose_output >= 3)
                cerr << "..+..  " << fc.coefficient << " * " << fc.g.print() << endl;
            
            lc.m_entries.push_back(fc);
            instream >> fc.coefficient;

            if (fc.coefficient == 0)
            {
                break;
            }
        }

        //if (!add_linear_constraint_if_new(lc, test_duplicates_with_type_permutations,g_linear_constraints, true))

        if (!add_and_polish_constraint_if_useful(lc, test_duplicates_with_type_permutations, verbose_output))
        {
            removed_duplicate_constraints++;
        }

        if (verbose_output >= 2)
            cerr << "Processed " << processed_constraints << "  constraints, found " << removed_duplicate_constraints << " duplicates " <<  endl;


    }
    if (removed_duplicate_constraints > 0)
    {
        cerr << "Removed " << removed_duplicate_constraints << " duplicate constriants." << endl;
    }

    if (remove_implied_constraints)
    {
        remove_constraints_implied_by_others(verbose_output);
    }
}



bool load_linear_constraints_from_file(const string &filename, bool test_duplicates_with_type_permutations, int verbose_output)
{
    OPEN_FILE_SMARTLY_RETURN_FALSE_ON_FAIL(istr, filename);

    int tmp=3;
    (*istr) >> tmp;
    assert(tmp == 0);
    load_linear_constraints_from_stream(*istr, test_duplicates_with_type_permutations, test_duplicates_with_type_permutations, verbose_output);
    return true;

}


bool load_objective_from_file(const string &filename, bool test_duplicates_in_linear_constriants_with_type_permutations,  int verbose_output)
{
    OPEN_FILE_SMARTLY_RETURN_FALSE_ON_FAIL(istr, filename);
    /*
    ifstream infileF;
    infileF.open (filename.c_str(), ifstream::in);
    if (!infileF.good())
    {
        cerr << "Failed opening file with objective function " << filename << endl;
        return false;
    }
    
    FilteringIstream infile(infileF);
    */

    cerr << "Loading objective function from file " << filename << endl;
        
    flag_and_coefficient fc;
    
    (*istr) >> fc.coefficient;

    // THis is useful if we want to draw the file of constraints.
    if (fc.coefficient == 0)
    {
        load_linear_constraints_from_stream((*istr), test_duplicates_in_linear_constriants_with_type_permutations, test_duplicates_in_linear_constriants_with_type_permutations, verbose_output);
    } 
    else
    { 
    while ((*istr) && fc.g.load_from_stream((*istr),-1,-1))
    {
        // check if the flag is labeled
        if (fc.g.labeled_vertices_cnt() != 0)
        {
            cerr << "WARNING: You are using labeled flags in th objective function" << endl;
        }
        // check if there are no repetitions in the objective function..
        for (int i = 0; i < (int)g_objective_combination.size(); i++)
        {
            if (g_objective_combination[i].g.is_isomorphic_to(fc.g))
            {
                cerr << "WARNING: In the objecive function, flags " << g_objective_combination[i].g.print() << " and " <<
                fc.g.print() << " are the same " << endl;
                //exit(1);
            }
        }
        g_objective_combination.push_back(fc);
        (*istr) >> fc.coefficient;
        
        if (fc.coefficient == 0)
        {
            load_linear_constraints_from_stream((*istr), test_duplicates_in_linear_constriants_with_type_permutations, test_duplicates_in_linear_constriants_with_type_permutations, verbose_output);
            break;
        }
    }
    }
        
    cerr << "# of entries in objective is " << g_objective_combination.size() << endl;
    cerr << "# of linear constraints is " << g_linear_constraints.size() << endl;
    
    return true;
}


void load_extended_linear_constraints_from_stream(istream &instream, bool test_duplicates_with_type_permutations, bool remove_implied_constraints, int verbose_output)
{
    assert(0);

}


bool load_extended_linear_constraints_from_file(const string &filename, bool test_duplicates_with_type_permutations, int verbose_output)
{
    OPEN_FILE_SMARTLY_RETURN_FALSE_ON_FAIL(istr, filename);

    load_extended_linear_constraints_from_stream((*istr), test_duplicates_with_type_permutations, test_duplicates_with_type_permutations, verbose_output);

    return true;
}


bool load_extended_objective_from_file(const string &filename, bool test_duplicates_in_linear_constriants_with_type_permutations,  int verbose_output)
{

    cerr << "Loading extended objective function from file " << filename << endl;
    
    assert(0);

    return true;
}




bool load_labeled_flags_from_file(int sizeKn, int verbose_output = 0)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_labeled.txt";
    
    ifstream infileF;
    infileF.open (filename.str().c_str(), ifstream::in);
    if (!infileF.good())
    {
        cerr << "Failed opening file with labeled flags " << filename.str() << endl;
        return false;
    }
    
    FilteringIstream infile(infileF);

/*
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with labeled flags " << filename.str() << endl;
        return false;
    }
*/

    if (verbose_output)
    {
        cerr << "Loading labeled flags from file " << filename.str() << endl;
    }

    
   flag f;
	while (f.load_from_stream(infile,-1,-1))
	{
		include_flag_in_list(f, g_flags);
	}
	
	infileF.close();
    
	return true;
}

bool dump_labeled_flags(int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_labeled.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return false;
    }
    
    cerr << "Writing labeled flags to file " << filename.str() << endl;
    
    for (int f = 0; f < (int)g_flags.size(); f++)
    {
        for (unsigned int x = 0; x < g_flags[f].size(); x++)
        {
            outfile << g_flags[f][x].print() << endl;
        }
        if (f < (int)g_flags.size()-1) outfile << endl;
    }
    
    outfile.close();
    
    return true;
}



bool compare_flag_sizes(const flag&f1, const flag &f2)
{
    return f1.m_vertices < f2.m_vertices;
}

void sort_flags_by_size(vector<flag> &flag_list)
{
    sort(flag_list.begin(), flag_list.end(), compare_flag_sizes);
}



void load_forbidden()
{
    stringstream filename;
    filename <<  filename_prefix() << "__forbidden.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file " << filename.str() << " no forbidden structures are used" << endl;
        return;
    }
    
    FilteringIstream filteredinfile(infile);


    int flags_in_file = 0;
    
    flag h;
    while (h.load_from_stream(filteredinfile,-1,0))
    {
        flags_in_file++;
        // check if h is not already there
        if (!(g_already_in_known_flags(h,g_forbidden_subflags)))
        {
            g_forbidden_subflags.push_back(h);
            g_forbidden_subflags_by_size[h.m_vertices].push_back(h);
            //cerr << "Loaded forbidden graph " << h.print() << endl;
        }
    }
    
    infile.close();
    
    // Idea is that it is faster to test smaller subflags than bigger
    // so lets first test smaller ones
    sort_flags_by_size(g_forbidden_subflags);
    
    cerr << "Loaded " << g_forbidden_subflags.size() << " forbidden graphs from " << filename.str() << endl;
    if (flags_in_file != (int)g_forbidden_subflags.size())
    {
        cerr << "File " << filename.str() << " contains " << flags_in_file-g_forbidden_subflags.size() << " duplicate  graphs." << endl;    
    }
    
    //for (int i = 0; i < g_forbidden_subflags.size(); i++)
    //{
    //    cerr << g_forbidden_subflags[i].print() << endl;
    //}
}

bool is_indeed_a_permutation(const vector<int> &maybe_permutation)
{
    int length = (int) maybe_permutation.size();
    int occurences_counter[length];
    for (int i = 0; i < length; i++)
    {
        occurences_counter[i] = 0;
    }

    for (int i = 0; i < length; i++)
    {
        if (maybe_permutation[i] < 0 ||  maybe_permutation[i] >= length)
        {
            cerr << "Permutation 0.."<< length-1 << " contained " << maybe_permutation[i] << endl;
            return false;
        }

        occurences_counter[maybe_permutation[i]]++;
    }

    for (int i = 0; i < length; i++)
    {
        if (occurences_counter[i] == 0)
        {
            cerr << "Permutation 0.."<< length-1 << " is missing entry  " << i << endl;
            return false;
        }
        if (occurences_counter[i] > 1)
        {
            cerr << "Permutation 0.."<< length-1 << " has entry  " << i << " several time (" << occurences_counter[i] << "x)" << endl;
            return false;
        }
    }

    return true;
}


//#define G_EDGE_COLOR_SYMMETRY
#ifdef G_EDGE_COLOR_SYMMETRY
void add_edge_color_symmetry_constraints(int Kn)
{
    int old_count  = g_linear_constraints.size();
    for(int n = 2; n < Kn; n++)
    {
        cerr << "Adding symmetry constraints for n = " << n << endl;
        for (auto f : g_unlabeled_flags[n])
        {
            flag_and_coefficient fc1;
            fc1.g=f;
            fc1.coefficient=1;

            flag_and_coefficient fc2;
            fc2.coefficient=-1;

            flag f_perm;
            for (int p = 0; p < (int)g_allowed_edgecolor_permutations.size(); p++)
            {
                fc2.g = f; 
                fc2.g.permute_edge_colors(g_allowed_edgecolor_permutations[p]);
                if (fc2.g.is_isomorphic_to(f)) continue;        

                linear_constraint lc;
                lc.m_constant = 0;
                lc.add_entry(fc1);
                lc.add_entry(fc2);
                lc.check_constraint();
                g_linear_constraints.push_back(lc);
            }
        }
    }
    int new_count  = g_linear_constraints.size();

    cerr << "Added " <<  new_count-old_count << " new constraints" << endl;
}
#endif








void add_linear_constraints_flags_equal(const flag &f1, const flag &f2)
{
    linear_constraint lc;
    lc.m_constant = 0;
    
    flag_and_coefficient gd;
    gd.coefficient = 1;
    gd.g = f1;
    lc.m_entries.push_back(gd);
    
    gd.coefficient = -1;
    gd.g = f2;
    lc.m_entries.push_back(gd);
    
    lc.check_constraint();
    assert(lc.m_checked);
    g_linear_constraints.push_back(lc);

    // swap the coefficients and also add as a linear constraint
    lc.m_entries[0].coefficient = -1;
    lc.m_entries[1].coefficient = 1;
    lc.check_constraint();
    assert(lc.m_checked);
    g_linear_constraints.push_back(lc);
}









void generate_products_of_constraints(int Kn, string objective_file_name, bool force_generating_constriants, int verbose_output)
{
    if (g_linear_constraints.size() == 0) return;
    
    
    stringstream filename;
    filename <<  filename_prefix() << "__n" << Kn << "_generated_constraints_" << objective_file_name << ".txt";
    
    if (!force_generating_constriants)
    {
        if (load_linear_constraints_from_file(filename.str(), false, verbose_output)) return;
    }
    
    
    cerr << "Generating additoinal linear constraints...." << endl;
    // 
    int original_size = (int)g_linear_constraints.size();
    for (int i = 0; i < original_size; i++)
    {
        //if (!g_linear_constraints[i].m_same_types) continue;
        for (int j = i; j < (int)g_linear_constraints.size(); j++)
        {
            
            //if (!g_linear_constraints[j].m_same_types) continue;

            linear_constraint &lci = g_linear_constraints[i];
            linear_constraint &lcj = g_linear_constraints[j];

            
            if (!lci.m_type.have_same_type(lcj.m_type)) continue;
            
            if (lci.m_entries_max_size + lcj.m_entries_max_size - lci.m_labeled_vertices_in_type_cnt > Kn) continue;
            
            cerr << "Adding product of constraints " << i+1 << " and " << j+1 << endl;
            linear_constraint lc;
            
            // Does product of (F1+c1)*(F1+c2)
            
            // c1*c2
            lc.m_constant = lci.m_constant * lcj.m_constant;
            
            flag_and_coefficient fc;
            // F1*c2
            for (int x = 0; x < (int)lci.m_entries.size(); x++)
            {
                fc = lci.m_entries[x];
                fc.coefficient *= lcj.m_constant;
                lc.add_entry(fc);
            }
            // F2*c1
            for (int y = 0; y < (int)lcj.m_entries.size(); y++)
            {
                fc = lcj.m_entries[y];
                fc.coefficient *= lci.m_constant;
                lc.add_entry(fc);
            }
            // F1*F2
            for (int x = 0; x < (int)lci.m_entries.size(); x++)
            {
                for (int y = 0; y < (int)lcj.m_entries.size(); y++)
                {
                    vector<flag_and_coefficient> F1F2 = F1_times_F2(lci.m_entries[x].g, lcj.m_entries[y].g, lci.m_type);
                    
                    double scale = lci.m_entries[x].coefficient * lcj.m_entries[y].coefficient;
                    
                    // polish the list of products and add them to lc
                    for (int z = 0; z < (int)F1F2.size(); z++)
                    {
                        F1F2[z].coefficient *= scale;
                        lc.add_entry(F1F2[z]);
                    }                    
                }              
            }

            lc.check_constraint();
            assert(lc.m_checked);
            g_linear_constraints.push_back(lc);
            if (verbose_output)
                cerr << "Adding new linear constraint " << endl << lc.print();
        }
    }
    
    cerr << "Generated " << g_linear_constraints.size()-original_size << " new linear constraints" << endl;
    cerr << "Writing new linear constraints to " << filename.str() << endl;
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return;
    }
        
    for (int c = original_size; c < (int)g_linear_constraints.size(); c++)
    {
        outfile << g_linear_constraints[c].print() << endl;        
    }
    
    outfile.close();
}


void scale_linear_constraints_to_integers(int Kn)
{
    if (g_linear_constraints.size() == 0) return;
    
    cerr << "Scaling linear constraints...." << endl;
    for (int j = 0; j < (int)g_linear_constraints.size(); j++)
    {
        // Computing the right scale
        double scale=1;
        bool used[V];
        for (int i = 0; i < V; i++) used[i] = false;
        for (int k = 0; k < (int)g_linear_constraints[j].m_entries.size(); k++)
        {
            int v = g_linear_constraints[j].m_entries[k].g.m_vertices;
            if (v < Kn && used[v] == false)
            {
                used[v] = true;
                scale *= binomial(Kn,v);
            }
        }
        
        if (scale != 1)
        {
            cerr << "Scaling linear constraint " << j+1 << " by " << scale << endl;
            // Applying the right scale
            g_linear_constraints[j].m_constant *= scale;
            for (int k = 0; k < (int)g_linear_constraints[j].m_entries.size(); k++)
            {
                g_linear_constraints[j].m_entries[k].coefficient *= scale;
            }
        }
        else
        {
            cerr << "Constraint " << j+1 << " not scaled" << endl;            
        }
    }   
}


// Generates Baber's equalities
void generate_baber_equalities(int Kn, int verbose_output)
{
    cerr << "Baber's inequalities were not enabled during compile time" << endl;
}


void print_latex_header(ostream &outfile, bool color_1_nonedge = false)
{
   
    outfile << ""
    "\\documentclass{article} \n"
    "\\usepackage{tikz}\n"
    "\\usepackage{fullpage} \% Disable if equations are overflowing \n"
    "\\usepackage{multicol}\n"
    "\\usepackage{stmaryrd}\n"
    "\n \% tikz style \n\n"
    "\\newcommand{\\vc}[1]{\\ensuremath{\\vcenter{\\hbox{#1}}}}\n"
    "\\tikzset{flag_pic/.style={scale=1}}  \%  Change the scale to change all figures \n"
    "\\tikzset{unlabeled_vertex/.style={inner sep=1.7pt, outer sep=0pt, circle, fill}} \n"
    "\\tikzset{labeled_vertex/.style={inner sep=2.2pt, outer sep=0pt, rectangle, fill=yellow, draw=black}} \n"
    "\\tikzset{edge_color0/.style={color=black,line width=1.2pt,opacity=0.5}} \n"
#ifdef G_ORIENTED_EDGES
    "\\tikzset{edge_color1/.style={color=red,  line width=1.2pt,opacity=0}} \n"
#else
    ;
    if (color_1_nonedge)
    {
        outfile << "\\tikzset{edge_color1/.style={color=red,  line width=1.2pt,opacity=0}} \n";
    }
    else
    {
        outfile << "\\tikzset{edge_color1/.style={color=red,  line width=1.2pt,opacity=1}} \n";
    }
    outfile <<
#endif
    "\\tikzset{edge_color2/.style={color=blue, line width=1.2pt,opacity=1}} \n"
    "\\tikzset{edge_color3/.style={color=green!80!black,line width=1.2pt}} \n"
    "\\tikzset{edge_color4/.style={color=red,  line width=1.2pt,dotted}} \n"
    "\\tikzset{edge_color5/.style={color=blue, line width=1.2pt,dotted}} \n"
    "\\tikzset{edge_color6/.style={color=green, line width=1.2pt,dotted}} \n"
    "\\tikzset{edge_color7/.style={color=orange, line width=1.2pt}} \n"
    "\\tikzset{edge_color8/.style={color=gray, line width=1.2pt}} \n"
    "\\tikzset{edge_colorroot/.style={color=red, line width=1.7pt}} \n"
    "\\tikzset{edge_thin/.style={color=black}} \n"    
    "\\tikzset{edge_hidden/.style={color=black,dotted,opacity=0}} \n"    
    "\\tikzset{vertex_color1/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=red}} \n"
    "\\tikzset{vertex_color2/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=blue}} \n"
    "\\tikzset{vertex_color3/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=green}} \n"
    "\\tikzset{vertex_color4/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=pink}} \n"
    "\\tikzset{labeled_vertex_color1/.style={inner sep=2.2pt, outer sep=0pt, draw, rectangle, fill=red}} \n"
    "\\tikzset{labeled_vertex_color2/.style={inner sep=2.2pt, outer sep=0pt, draw, rectangle, fill=blue}} \n"
    "\\tikzset{labeled_vertex_color3/.style={inner sep=2.2pt, outer sep=0pt, draw, rectangle, fill=green}} \n"
    "\\tikzset{labeled_vertex_color4/.style={inner sep=2.2pt, outer sep=0pt, draw, rectangle, fill=pink}} \n"
    "\n"
    "\\def\\outercycle#1#2{ \n"
    "\\pgfmathtruncatemacro{\\plusone}{#1+1} \n"
#if defined(G_4EDGES) || defined(G_ROOTED_4EDGES) || defined(G_3EDGES) || defined(G_ROOTED_3EDGES) || defined(G_COLORED_3EDGES) || defined(G_MAYBE_ROOTED_KEDGES)
    "\\pgfmathtruncatemacro{\\minusone}{#1-1} \n"
    "\\draw  \\foreach \\x in {0,1,...,\\minusone}{(0.5*\\x,0) coordinate(x\\x)};} \n"    
#else
// \def\outercycle#1#2{ 
//\pgfmathtruncatemacro{\plusone}{#2+1}
//\pgfmathtruncatemacro{\shift}{270- (360/#2)/2}
//\draw \foreach \x in {0,1,...,\plusone}{(\shift+\x*360/#2:0.9) coordinate(x\x)};
    "\\pgfmathtruncatemacro{\\zeroshift}{270 - (#2-1)*360/#1/2 } \n"
//    "\\draw  \\foreach \\x in {0,1,...,#1}{(270-360/#1/2+\\x*360/#1:1) coordinate(x\\x)};} \n"
    "\\draw  \\foreach \\x in {0,1,...,#1}{(\\zeroshift+\\x*360/#1:1) coordinate(x\\x)};} \n"
//    "\\foreach \\x in {0,1,...,#1}{(270-45+\\x*360/#2:1) coordinate(x\\x)};} \n"
#endif
    "\\def\\drawhypervertex#1#2{ \\draw[edge_color2] (x#1)++(0,-0.2-0.2*#2)+(-0.2,0) -- +(0.2,0);} \n"
    "\\def\\drawrootedhypervertex#1#2{ \\draw[edge_color8] (x#1)++(0,-0.2-0.2*#2)+(-0.2,0) -- +(0.2,0);} \n"
    "\\def\\drawrootedhyperroot#1#2{ \\draw[edge_colorroot] (x#1)++(0,-0.2-0.2*#2)+(-0.2,0) -- +(0.2,0);} \n"
    "\\def\\drawhypervertexcolor#1#2#3{ \\draw[edge_color#3] (x#1)++(0,-0.2-0.2*#2)+(-0.2,0) -- +(0.2,0);} \n"
    "\\def\\drawhyperedge#1#2{ \\draw[dotted] (x0)++(0,-0.2-0.2*#1)--++(0.5*#2-0.5,0);} \n"
    "\n"
    "%\\def\\labelvertex#1{\\draw (x#1) node[below]{#1}; }\n"
    "\\def\\labelvertex#1{\\pgfmathtruncatemacro{\\vertexlabel}{#1+1 } \\draw (x#1) node{\\tiny\\vertexlabel}; }\n"
    "%\\def\\labelvertex#1{}"
    "\n\n\\begin{document}\n"
    << endl;    
}

// A human friendly printout that can be process by latex - makes it easier
// to check if the program undersood input. It is not implemented completely.
//
void print_problem_in_latex(string objective_file_name, bool color_1_nonedge = false)
{
    stringstream filename;
    if (objective_file_name != "")
        filename << objective_file_name << "__latex.tex";
    else 
        filename << filename_prefix() << "__latex.tex";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return;
    }
    
    cerr << "Writing problem formulation in latex to a file " << filename.str() << endl;
    
    print_latex_header(outfile, color_1_nonedge);


    outfile << "Problem: \\verb!" << filename_prefix() << "!\n\n";

    outfile << "Description:\n  \\begin{verbatim}" << g_program_description << "\\end{verbatim}\n";
    
    outfile << "Compile options: \\begin{itemize}\n"
#ifdef G_COLORED_VERTICES      
        "\\item Vertices have " << G_COLORED_VERTICES << " colors \n"
#endif   
#ifdef G_COLORED_VERTICES_SAMPLED_SEPARATELY_BY_COLORS
        "\\item Vertices are treated as if sampled separately by colors\n"
#endif
#ifdef G_COLORED_EDGES
        "\\item Edges have "<< G_COLORED_EDGES << " colors\n"
        "\\item Color coding:  0 black, 1 red, 2 blue, 3 green, 4 red dotted, 5 blue dotted, 6 green dotted\n"
#endif
#ifdef G_ORIENTED_EDGES_UNORIENTED_COLORS
    "\\item colors up " << G_ORIENTED_EDGES_UNORIENTED_COLORS << " are not oriented\n"
#endif
    
    "\\end{itemize}\n";
    

    if (objective_file_name == "")
        outfile << "\n\n Objective file name: default \n";
    else    
        outfile << "\n\n Objective file name: \\verb!" << objective_file_name << "!\n";

    
    outfile << "\n\n Forbidden flags: " << g_forbidden_subflags.size() << " \\begin{center}\n";
    for (int i = 0; i < (int)g_forbidden_subflags.size(); i++)
    {
        outfile << g_forbidden_subflags[i].print_latex(false,0);
    }
    outfile << "\\end{center}\n";


    outfile << "\n\n Objective is a linear combination of  " << g_objective_combination.size() << " flag(s): \\begin{center}\n";
    for (int i = 0; i < (int)g_objective_combination.size(); i++)
    {
        outfile << std::setprecision(G_PRECISION);
        if (g_objective_combination[i].coefficient >= 0)
            outfile << "+" << g_objective_combination[i].coefficient << " \\vc{" << g_objective_combination[i].g.print_latex(false,0) << "}";
        else
            outfile << g_objective_combination[i].coefficient << " \\vc{" << g_objective_combination[i].g.print_latex(false,0) << "}";            
    }
    outfile << "\\end{center}\n";

    
    outfile << "\\newpage \n\n Linear constraints count : " << g_linear_constraints.size() << "\n";
    for (int i = 0; i < (int)g_linear_constraints.size(); i++)
    {
        outfile << " \\begin{center}\n";
        outfile << " $0 \\leq $";
//        outfile << std::setprecision(G_PRECISION) << g_linear_constraints[i].m_constant;
        outfile << std::setprecision(G_PRECISION) << g_linear_constraints[i].m_constant;
        for (int j = 0; j < (int)g_linear_constraints[i].m_entries.size(); j++)
        {
            if (g_linear_constraints[i].m_entries[j].coefficient >= 0)
                outfile << " +" << g_linear_constraints[i].m_entries[j].coefficient << "~\\vc{" << g_linear_constraints[i].m_entries[j].g.print_latex(false,0) << "}";  
            else
                outfile << " " << g_linear_constraints[i].m_entries[j].coefficient << "~\\vc{" << g_linear_constraints[i].m_entries[j].g.print_latex(false,0) << "}";
        }
        outfile << "\\end{center}\n";
    }
    
//    string print_latex(bool use_label, const T &graph_label) const;

    outfile << "\\end{document}\n";
    outfile.close();
    
    execlp("pdflatex","pdflatex",filename.str().c_str(),(char *)NULL);    
}




void draw_graphs(const string& path, bool file_has_with_densities, bool color_1_nonedge = false,  bool latex_enumerated = false, bool use_cout = false)
{
    OPEN_FILE_SMARTLY(istr, path);

    
    ostream *ostr = &std::cout;

    stringstream filename;
    filename << path << "__latex.tex";
    
    ofstream outfile;

    if (use_cout == false)
    {
        outfile.open (filename.str().c_str(), ofstream::out);
        if (!outfile.good())
        {
            cerr << "Failed opening file " << filename.str() << endl;
            return;
        }
        ostr = &outfile;
    }


    
    //cerr << "Writing problem formulation in latex to a file " << filename.str() << endl;
    print_latex_header((*ostr), color_1_nonedge);    
    //outfile << "Problem: \\verb!" << filename_prefix() << "!\n\n";

    
    
    /*
    vector<flag> drawn;
    
    flag h;
    while (h.load_from_stream(infile,-1,0))
    {
        if (find_flag_in_list(h, drawn) < 0)
        {
            
            outfile << h.print_latex(false,0);
            drawn.push_back(h);
        }
    }
    */
    
    if (latex_enumerated)
    {
        (*ostr) << "%\\begin{multicols}{2}" << endl;
        (*ostr) << "\\begin{enumerate}" << endl;
    }
    
    double coefficient = 0.0;
    flag h;
    if (file_has_with_densities)
    {
        (*istr) >> coefficient;
    }
    while (h.load_from_stream((*istr),-1,-1))
    {
        //if (!is_flag_forbidden(h))
        {

            (*ostr) << "% " << h.print() << endl;

            if (latex_enumerated)
            {
                (*ostr) << "\\item" << endl;
            }

            if (file_has_with_densities)
            {
                //cerr << "Printing " << coefficient << endl;
                //if (abs(coefficient) < 0.0002)
                //    outfile << 0;
                ///else 
                    (*ostr).precision(G_PRECISION);
                    (*ostr) << coefficient << " ";
            }
            
            (*ostr) << "\\vc{"<<h.print_latex(false,0)<<"}\n" ;
            //g_forbidden_subflags.push_back(h);
        }
        if (file_has_with_densities)
        {
            (*istr) >> coefficient;
        }
    }
    

    if (latex_enumerated)
    {
        (*ostr) << "\\end{enumerate}" << endl;
        (*ostr) << "%\\end{multicols}" << endl;
    }

    (*ostr) << "\\end{document}\n";

    if (use_cout == false)
    {
        (*ostr).flush();
        execlp("pdflatex","pdflatex",filename.str().c_str(),(char *)NULL);
    }
}


    
int labeled_automorphisms(const flag &G)
{
    flag Gl = G;
    Gl.make_all_vertices_labeled();
    
    int count=0;
    
    int vertex_permutation[] = {0,1,2,3,4,5,7,8,9,10,11,12,13,14,15,16,17,18,19,20}; // probably longer than needed
     
    flag F;
    do {
        F.as_subflag(G,vertex_permutation, G.m_vertices, G.m_vertices);
        
        
        if (F.is_isomorphic_to(Gl))
        {
            count++;
        }
         
     } while ( std::next_permutation(vertex_permutation,vertex_permutation+G.m_vertices));
    
    
    return count;
}


class fraction
{
    public:
    fraction()
    {
        m_numerator = 0;
        m_denominator = 1;
    }
    
    fraction(int i)
    {
        m_numerator = i;
        m_denominator = 1;
    }
    
    fraction(int num, int den)
    {
        m_numerator = num;
        m_denominator = den;
        simplify();
    }

    
    
    double get_double()
    {
        return (double)m_numerator/(double)m_denominator;
    }

    void simplify()
    {
        if (m_numerator == 0)
        {
            m_denominator = 1;
            return;
        }
        
        for (int t = 2; t < m_denominator; t++)
        {
            if (m_numerator%t == 0  && m_denominator%t == 0)
            {
                m_numerator /= t;
                m_denominator /= t;
                t--;
            }
        }
    }
    
    fraction operator*(const fraction& a)
    {
        fraction f;
        f.m_numerator = m_numerator * a.m_numerator;
        f.m_denominator = m_denominator * a.m_denominator;
        f.simplify();
        return f;
    }

    fraction operator+(const fraction& a)
    {
        fraction f;
        f.m_numerator = m_numerator * a.m_denominator + m_denominator*a.m_numerator;
        f.m_denominator = m_denominator * a.m_denominator;
        f.simplify();
        return f;
    }

    fraction operator-(const fraction& a)
    {
        fraction f;
        f.m_numerator = m_numerator * a.m_denominator - m_denominator*a.m_numerator;
        f.m_denominator = m_denominator * a.m_denominator;
        f.simplify();
        return f;
    }

    fraction operator/(const long l)
    {
        fraction f;
        f.m_numerator = m_numerator;
        f.m_denominator = m_denominator * l;
        f.simplify();
        return f;
    }

    fraction operator/(const fraction& a)
    {
        fraction f;
        f.m_numerator = m_numerator * a.m_denominator;
        f.m_denominator = m_denominator * a.m_numerator;
        f.simplify();
        return f;
    }
    
    long long m_numerator;
    long long m_denominator;
};

std::ostream& operator<< (std::ostream& stream, const fraction& f)
{
    stream << f.m_numerator << "/" << f.m_denominator;
    return stream;
}


void extra_arguments(int extra, int processed, int argc)
{
    if (processed+extra >= argc)
    {
        cerr << "Expected more arguments..." << endl;
        exit(1);
    }
}




// THis prints extensive help
void help()
{
    cout << "Extensive help for flag.cpp program" << endl
    << "Compile flags: "
    
#ifdef G_COLORED_VERTICES    
    << " G_COLORED_VERTICES=" << G_COLORED_VERTICES 
#endif

#ifdef G_COLORED_EDGES    
    << "G_COLORED_EDGES=" << G_COLORED_EDGES
#endif
    
    
#ifdef G_ORIENTED_EDGES_UNORIENTED_COLORS
    << " G_ORIENTED_EDGES_UNORIENTED_COLORS=" << G_ORIENTED_EDGES_UNORIENTED_COLORS
#endif

    
    << endl
    << "File format:" << endl
    << "n         Number of vertices, integer >= 0" << endl
    
    << "Theta     Number of lableled vertices. First Theta vertices are\n"
    << "          considered labeled\n"

    
#ifdef G_COLORED_VERTICES		
    << "vtx_cols  Colors of vertices. It is a vector of colors for vertices. For three vertices may\n"
    << "          look like   2 1 4    saying the colors are 2,1,4. Colors start from color 1.\n"
#endif		
    
#ifdef G_COLORED_EDGES
    << "edges     Colors of edges. Listing by top right of adjacency matrix that contains color entries.\n"
    << "          For example C_5 in colors 2 and 1 would look like  2 1 1 2   1 1 2   1 2   2.\n"
    << "          Color 0 can be used instead of 'any' color. Good when asking for extensions. Use caution when\n"
    << "          actually using it in some program. It might not work right.\n"    
#endif    
    
    
    
    

    


    

    



    
   
    ;
    
}



// Converting dat-s file to mosek input
// See http://cblib.zib.de/doc/format3.pdf for format documentation

// In our UPPER BOUND application
//
//      min    t   
//      s.t.  D_i + [A.X]_i <= t    
//
// We add a slack variable s_i to make the <= to = and move D_i (density - constant to the other side)
// and change to maximization problem in dat-s file
//
//      max   -t
//      s.t.  [A.X]_i + s_i - t = -D_i
//
// To MOSEK we rewrite both as
//      min   t
//      s.t.  [A.X]_i  - t + D_i <= 0 


// Now LOWER BOUND application
//
//      max    t
//      s.t.  D_i - [A.X]_i  >= t
//
// We add a slack variable s_i to make the >= to = and move D_i (density - constant to the other side)
// and change to maximization:
//
//      max   t
//      s.t.  [A.X]_i + s_i + t = D_i
//
// To MOSEK we rewrite both as
//      min   t
//      s.t.  [A.X]_i  - t - D_i <= 0 


// The same rewrite works for both upper & lower bound.


bool dats_to_cbf(const string filenamedats, string &outfile_str)
{
    outfile_str = filenamedats+".cbf";

    ifstream infile;
    infile.open (filenamedats.c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file for reading " << filenamedats << endl;
        return false;
    }

    ofstream outfile;
    outfile.open (outfile_str.c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file for writing " << outfile_str << endl;
        return false;
    }


    int num_constraints;
    infile >> num_constraints;

    int num_blocks;
    infile >> num_blocks;

    if (num_blocks <= 0 || num_constraints <= 0)
    {
        cerr << "Loading " << filenamedats << endl;
        cerr << "num_constraints = " << num_constraints << endl;
        cerr << "num_blocks = " << num_blocks << endl;
        cerr << "That is suspicious, both should be positive. Maybe it is not dat-s file" << endl;
        return false;
    }


    vector<int> block_sizes;
    for (int i = 0; i < num_blocks; i++)
    {
        int block_size;
        infile >> block_size;
        block_sizes.push_back(block_size);
    }

    outfile << "#Automatic rewrite of " << filenamedats  << endl;
    outfile <<  "VER\n3\n\nOBJSENSE\nMIN\n\n" << endl;

    vector<int> psdvar;
    vector<int>  blocks_to_psdvar; // for each block in dat-s claims which block in psd it is
    vector<vector<int> >  blocks_to_var;
    int linear_vars_cnt=1; // the first one is the objective function
    int psd_blocks_cnt=0;  // first starts with 0

    for (int i = 0; i < num_blocks; i++)
    {
        if (block_sizes[i] > 0)
        {
            psdvar.push_back(i);
            vector<int> emptyvec;
            blocks_to_var.push_back(emptyvec);
            blocks_to_psdvar.push_back(psd_blocks_cnt);
            psd_blocks_cnt++;
        }
        if (block_sizes[i] < 0)
        {
            blocks_to_psdvar.push_back(-1);
            // These are slack variables
            if (block_sizes[i] == -num_constraints-1 || block_sizes[i] == -num_constraints-2)
            {
                vector<int> emptyvec;
                blocks_to_var.push_back(emptyvec);
                continue;
            }
            vector<int> blockvec;
            for (int j = 0; j < -block_sizes[i]; j++)
            {
                blockvec.push_back(linear_vars_cnt++);   
            }
            blocks_to_var.push_back(blockvec);
        }
    }

    // Defining PSD variables
    outfile << "PSDVAR\n" << psdvar.size() << endl;
    for (int i : psdvar)
         outfile << block_sizes[i] << endl;
    outfile << endl;

    if (linear_vars_cnt == 1)
    {
        // Here we have only the objective variable
        outfile << "VAR\n 1 1\nF 1\n\n";
    }
    else
    {
        // Here are some other product variables
        outfile << "VAR\n" << linear_vars_cnt << " 2\n";
        outfile << "F 1\n";
        outfile << "L+ " << (linear_vars_cnt-1) << "\n\n";
    }

    // Number of constraints
    outfile << "CON\n";
    outfile << num_constraints << " 1\n";
    outfile << "L- " << num_constraints << "\n\n";

    // Objective function
    outfile << "OBJACOORD\n1\n0 1\n\n";

    // Now all constant parts
    outfile << "BCOORD\n";
    outfile << num_constraints << "\n";
    for (int i = 0; i < num_constraints; i++)
    {
        double constcoeff;
        infile >> constcoeff;
        outfile.precision(G_PRECISION);
        outfile << i << " " << smart_round(-constcoeff) << endl;
    }
    outfile << endl;


    // Linear variables for the objective function.
    int acoordentires = 0;
    ofstream acoordtmp; 
    string acoordtmp_filename = "";
    if (linear_vars_cnt == 1)
    {
        outfile << "ACOORD\n";
        outfile << num_constraints << "\n";
        for (int i = 0; i < num_constraints; i++)
            outfile  << i << " 0 -1\n";
        outfile << "\n";
    }
    else
    {
        acoordtmp_filename = outfile_str+".ACOORD";
        acoordtmp.open(acoordtmp_filename.c_str(), ofstream::out);
        if (!acoordtmp.good())
        {
            cerr << "Failed opening file for writing " << acoordtmp_filename << endl;
            return false;
        }
        for (int i = 0; i <  num_constraints; i++)
        {
            acoordtmp << i << " 0 -1\n";
            acoordentires += 1;
        }
    }


    int fcoordentires = 0;
    string fcoordtmp_filename = outfile_str+".FCOORD";
    ofstream fcoordtmp; 
    fcoordtmp.open(fcoordtmp_filename.c_str(), ofstream::out);
    if (!fcoordtmp.good())
    {
        cerr << "Failed opening file for writing " << fcoordtmp_filename << endl;
        return false;
    }

    while (infile.good())
    {
        int constraint, block_num, row, column;
        double value;
        infile >> constraint >> block_num >> row >> column >> value;

        if (block_num < 1 || row < 1 || column < 1)
        {
            cerr << "Invalid line read:" << constraint << " " << block_num << " " << row << " " << column << " " << value << endl;
            assert(0);
        }

        // Note block_num, row, column are all >= 1
        if (infile.good() == false || column == 0)
        {
            break;
        }
        // fcoord
        if (block_sizes[block_num - 1] > 0)
        {
            // Notice we switch row & column since the entry should be lower triangular matrix
            fcoordtmp.precision(G_PRECISION);
            fcoordtmp << constraint-1 << " " << blocks_to_psdvar[block_num-1] << " " << column-1 <<  " " << row-1 << " " << smart_round(value) << endl;
            fcoordentires += 1;
        }
        // acoord
        else
        {
            // skip slack variables
            if (block_sizes[block_num - 1] != -num_constraints-1 && block_sizes[block_num - 1] != -num_constraints-2)
            {
                acoordtmp.precision(G_PRECISION);
                acoordtmp <<  constraint-1 << " " <<  blocks_to_var[block_num-1][column-1] << " " <<  smart_round(value) << endl;
                acoordentires += 1;
            }
        }
    }

    fcoordtmp.close();
    if (acoordentires != 0)
        acoordtmp.close();

    if (acoordentires != 0)
    {
        outfile << "ACOORD\n";
        outfile << acoordentires << "\n";

        ifstream tmp_a(acoordtmp_filename.c_str(), ifstream::in);
        if (!tmp_a.good())
        {
            cerr << "Failed opening file for reading " << acoordtmp_filename << endl;
            return false;
        }

        outfile << tmp_a.rdbuf();
        tmp_a.close();
        if (remove(acoordtmp_filename.c_str()) != 0)
        {
            cerr << "Failed deleting temp file " << acoordtmp_filename << endl;
        }
    }


    outfile << "FCOORD\n";
    outfile << fcoordentires << "\n";

    ifstream tmp_f(fcoordtmp_filename.c_str(), ifstream::in);
    if (!tmp_f.good())
    {
        cerr << "Failed opening file for reading " << fcoordtmp_filename << endl;
        return false;
    }

    outfile << tmp_f.rdbuf();
    tmp_f.close();
    if (remove(fcoordtmp_filename.c_str()) != 0)
    {
        cerr << "Failed deleting temp file " << fcoordtmp_filename << endl;
    }   

    outfile.close();
    infile.close();

    return true;
}




#include <sys/time.h>
#include <sys/resource.h>
// return memory in Kbytes
long getMemoryUsage() 
{
  struct rusage usage;
  if(0 == getrusage(RUSAGE_SELF, &usage))
#ifdef __APPLE__    
    return usage.ru_maxrss/1024; // bytes on OSX, Kbytes on Linux
#else
    return usage.ru_maxrss; // bytes on OSX, Kbytes on Linux
#endif
  else
    return 0;
}


string getMemoryUsageStr()
{
    long used_K = getMemoryUsage();
    long used_M = used_K / 1024 ;
    long used_G = used_K / 1024 / 1024;

    stringstream ss;

    if (used_G > 0)
    {
        ss << used_G << "G";
    }
    else if (used_M > 0)
    {
        ss << used_M << "M";
    }
    else
    {
        ss << used_K << "K";
    }
    return ss.str();
}

string g_log_string;
bool g_log_disabled = false;
time_t g_log_start_timestamp=0;
string g_log_filename = "flag.log";
int g_log_min_time_taken = 3600; // Minimum number of seconds to run to generate a log


void write_log()
{
    if (g_log_disabled)
    {
        return;
    }

    time_t time_taken = time(NULL) - g_log_start_timestamp;
    if (g_log_start_timestamp == 0)
    {
        time_taken = 0;
    }

    char hostname[512];
    char username[512];
    gethostname(hostname, 512);
    getlogin_r(username, 512);

    // Declaring argument for time() 
    time_t tt; 
  
    // Declaring variable to store return value of 
    // localtime() 
    struct tm * ti; 
  
    // Applying time() 
    time (&tt); 
  
    // Using localtime() 
    ti = localtime(&tt); 

    string current_time_str = asctime(ti);
    current_time_str.pop_back();

    stringstream ss;
    ss << current_time_str << " " << username << "@" << hostname << " " << g_log_string << " time taken " 
          << time_to_str(time_taken) <<  " Memory=" <<  getMemoryUsageStr() <<  endl; 

    cerr << ss.str();

    // More than 1 hour of time
    if (time_taken > g_log_min_time_taken)
    {
        string logfile=getenv("HOME");
        logfile +=  "/" + g_log_filename;

        std::ofstream outfile;
        outfile.open(logfile, std::ios_base::app | std::ios::out);
        if (outfile.is_open())
        {
            outfile << ss.str(); 
            cerr << "Written to a log file " << logfile << endl;
        }
        else
        {
            cerr << "Error opening log file '" << logfile << "':" <<  strerror(errno) << endl;
        }
    }
}

void init_log(int argc, char *argv[])
{
    g_log_start_timestamp = time(NULL);

    stringstream ss;

    char cwd[1024];
    if (getcwd(cwd, sizeof(cwd)) != NULL) {
        ss << cwd;
    }
    else
    {
        ss << "UNKNOWN_DIRECTORY";
    }

    for (int i  = 0; i < argc; i++)
    {
        string tmp(argv[i]);
        if (tmp.find_first_of("\t\n ") == string::npos)
            ss << " " << argv[i] << " ";
        else
            ss << " \'" << argv[i] << "\' ";
    }
    
    g_log_string = ss.str();
}


#ifndef G_DISABLE_MAIN
int main(int argc, char *argv[])
{

    init_log(argc, argv);
    atexit(write_log);

    // Parse command line
    int Kn = 0;
    string objective_file = "";
    string objective_file_divisor = "";
    string output_file = "";
#ifdef G_DEFAULT_EXTENDED_OBJECTIVE    
    bool extended_objective_format = true;
#else
    bool extended_objective_format = false;
#endif    
    int verbose_output = 0;
    bool use_sdp_temp = false;


    bool use_csdp = true;
    bool use_sdpa = false;
#ifdef G_PREFER_MOSEK
    bool use_mosek = true;
#else
    bool use_mosek = false;
#endif

    string csdp_binary="csdp";
    string sdpa_binary="sdpa";
    string mosek_binary="mosek";

    bool convert_dats_to_cbf = false;
    string convert_dats_to_cbf_file = "";


    bool dump_unlabeled = false;
    bool dump_unlabeled_while_generating = false;
    bool generate_small_unlabeled_from_large = false;
    bool quit_after_generating_unlabeled = false;
    bool quit_after_generating_labeled = false;
    bool force_generate_flags = false;
    bool force_generate_labeled_flags = false;
    bool remove_duplicates_while_loading = false;
    bool remove_forbidden_wile_loading=false;
    bool types_from_file = false;

    bool dump_types_in_order = false;

    
    bool upper_bound = false;
    bool lower_bound = false;
    
    bool dont_run_sdp = false;
    bool only_compute_objective = false;
    

    
    bool print_problem_in_latex_and_quit = false;
    
    bool print_constraints_blocks_and_quit = false;
    int  print_constraints_blocks_and_quit_start_from=0;
    
    bool draw_graphs_in_file = false;
    string draw_graphs_in_filename = "";
    bool draw_graphs_with_densities = false;
    bool draw_graphs_color_1_nonedge = true;
    bool draw_graphs_use_enumerate = false;
    bool draw_graphs_use_cout = false;

    bool process_solution = false;
    // By default we print everyhting....
    double process_solution_lower_bound = -2;
    double process_solution_upper_bound = 2; //0.000001;
    bool process_solution_print_density = true;
    bool process_solution_mosek = false;

 
    bool generate_subflags_of_size_n_switch = false;
    int generate_subflags_of_size_n_n = 0;
    string generate_subflags_of_size_n_input = "";

    vector<string> additional_constraints;
    vector<string> additional_extended_constraints;
    bool linear_constriants_remove_duplicates_with_types = false;
    bool dump_linear_constriants_and_quite = false;
    



    string csdp_OMP = "";

    // Enables to call a python script before csdp happens
    string csdp_preprocessing = "";

    for (int i = 0; i < V; i++) g_blow_up_color_edges[i] = G_BLOW_UP_COLOR_EDGES; 

    
    if (argc <= 1)
    {
        cerr << endl;
        cerr << "Usage: " << argv[0] << " -n SIZE_OF_UNLABELED_FLAGS [-obj OBJECTIVE_FILENAME] [-v] [-o OUTPUT_DAT-S] [-lb | -ub]" << endl;
        cerr << " -n SIZE_OF_UNLABELED_FLAGS   Size of unlabeled flags" << endl;
        cerr << " -obj  OBJECTIVE_FILENAME     File containing objective function in old format" << endl;
        cerr << " -v                           Display progress when creating SDP and generating flags and others" << endl;
        cerr << " -ub                          Creates SDP computing UPPER BOUND on the objective" << endl;
        cerr << " -lb                          Creates SDP computing LOWER BOUND on the objective" << endl;
        cerr << " -fp                          Stores flag products or tries to reuse them - usefull for repeated computations, eats more space" << endl;
        cerr << endl;

   
        cerr << "Filenames:" << endl;
        cerr << "    " << filename_prefix() << "__n?_unlabeled.txt    unlabeled flags" << endl;
        cerr << "    " << filename_prefix() << "__n?_labeled.txt      labeled flags" << endl;
        cerr << "    " << filename_prefix() << "__n?_sdp_products.txt part of sdp" << endl;
        cerr << "    " << filename_prefix() << "__forbidden.txt       forbidden flags" << endl;
        cerr << "    " << filename_prefix() << "__objective.txt       default objective" << endl;
        cerr << endl;
        return 0;
    }  
    
    
    int i = 1;
    while (i < argc)
    {        
        if (string(argv[i]) == "-help") {
            help();
            return 0;
        } else if (string(argv[i]) == "-n") {
            extra_arguments(1,i,argc);
            Kn = atoi(argv[i+1]);
            i++;
        } else if (string(argv[i]) == "-omp" || string(argv[i]) == "-OMP") {
            extra_arguments(1,i,argc);
            int num_threads = atoi(argv[i+1]);
            if (num_threads > 0)
            {
#ifdef _USING_OMP_                
                omp_set_num_threads(num_threads);
#else
                cerr << "ERROR: Program compiled without OpenMP support. -omp is useless" << endl;
#endif                
            }
            else
            {
                cerr << "ERROR: num_threads in -omp should be an integer > 0";
                cerr << "  maybe coversion error for '" << argv[i+1] << "'" << endl;
                return 1;
            }            
            i++;
        } else if (string(argv[i]) == "-obj") {
            extra_arguments(1,i,argc);
            extended_objective_format = false;
            objective_file = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-objd") {
            extra_arguments(1,i,argc);
            objective_file_divisor = argv[i + 1];
            i++;   
        } else if (string(argv[i]) == "-o") {
            extra_arguments(1,i,argc);
            output_file = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-csdp") {
            extra_arguments(1,i,argc);
            csdp_binary = argv[i + 1];
            use_mosek = false;
            use_csdp = true;
            i++;
        } else if (string(argv[i]) == "-solver") {
            extra_arguments(1,i,argc);
            string solver_str  = argv[i + 1];
            use_mosek = false;
            use_csdp = false;
            use_sdpa = false;
            if (solver_str == "mosek") use_mosek = true;
            if (solver_str == "csdp") use_csdp = true;
            if (solver_str == "sdpa") use_sdpa = true;
            if ((use_mosek||use_csdp||use_sdpa) == false)
            {
                cerr << "Error: -solver must be followed by 'sdpa', 'csdp', or 'mosek'. It was followe by '" << solver_str << "'" << endl;
                return 1; 
            }
            i++;
                      
        } else if (string(argv[i]) == "-dtc") {
            convert_dats_to_cbf = true;
            extra_arguments(1,i,argc);
            convert_dats_to_cbf_file = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-v") {
            verbose_output = 1;
        } else if (string(argv[i]) == "-vv") {
            verbose_output = 2;
        } else if (string(argv[i]) == "-vvv") {
            verbose_output = 3;
        } else if (string(argv[i]) == "-vvvv") {
            verbose_output = 4;
        } else if (string(argv[i]) == "-lb") {
            lower_bound = true;
        } else if (string(argv[i]) == "-ub") {
            upper_bound = true;
        } else if (string(argv[i]) == "-ps") {
            process_solution = true;
        } else if (string(argv[i]) == "-psd") {
            process_solution = true;
            process_solution_print_density = true;
        } else if (string(argv[i]) == "-psm") {
            process_solution = true;
            process_solution_mosek = true;
        } else if (string(argv[i]) == "-psmd" || string(argv[i]) == "-psdm") {
            process_solution = true;
            process_solution_print_density = true;
            process_solution_mosek = true;
        } else if (string(argv[i]) == "-pslb") {
            extra_arguments(1,i,argc);
            process_solution = true;
            process_solution_lower_bound = strtod(argv[i+1], NULL);
            if (process_solution_lower_bound == 0.0)
            {
                cerr << "Setting lower bound to 0 is not allowed since it starts as 0" << endl;
                return 1;
            }
            //if (process_solution_lower_bound  > process_solution_upper_bound) 
            {
                process_solution_upper_bound = 1;
            }
            i++;            
        } else if (string(argv[i]) == "-psub") {
            extra_arguments(1,i,argc);
            process_solution = true;
            process_solution_upper_bound = strtod(argv[i+1], NULL);
            if (process_solution_upper_bound == 0.0)
            {
                cerr << "Setting upper bound to 0 is not allowed since it the program makes no sense after." << endl;
                return 1;
            }
            //if (process_solution_lower_bound  > process_solution_upper_bound) 
            {
                process_solution_lower_bound = 0;
            }
            i++;            
        } else if (string(argv[i]) == "-nsdp") {
            dont_run_sdp = true; 
        } else if (string(argv[i]) == "-nosdp") {
            dont_run_sdp = true; 
        } else if (string(argv[i]) == "-nocsdp") {
            use_csdp = false;
        } else if (string(argv[i]) == "-csdp_OMP") {
            extra_arguments(1,i,argc);
            csdp_OMP = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-csdp_pp") {
            extra_arguments(1,i,argc);
            csdp_preprocessing = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-sdpa") {
            use_sdpa = !use_sdpa;
        } else if (string(argv[i]) == "-mosek") {
            use_mosek = !use_mosek;                        
        } else if (string(argv[i]) == "-fgf") {
            force_generate_flags = true;
            force_generate_labeled_flags = true;

#ifdef G_COLORED_VERTICES    
        } else if (string(argv[i]) == "-vcp") {
            extra_arguments(1,i,argc);
            istringstream ss(argv[i + 1]);
            int color;
            while(ss >> color || !ss.eof()) {
                if(ss.fail()) {
                    cerr << "Unable to parse'" <<  argv[i + 1] << "' as a list of strings" << endl;
                    return 1;
                }
                //cerr << "color=" << color << " " << COLORS_VERTICES << endl;
                assert(color >= 0 && color < COLORS_VERTICES);
                g_vertex_color_pattern.push_back(color);      
            }
            i++;
#endif            
        } else if (string(argv[i]) == "-tff") {
            types_from_file = true;
 
        } else if (string(argv[i]) == "-fp") {
            use_sdp_temp = true;
            
        } else if (string(argv[i]) == "-dlcs") {
            g_use_simple_linear_constraints = false;
        } else if (string(argv[i]) == "-lcsuse") {
            extra_arguments(1,i,argc);
            int uselc = (int)strtol(argv[i+1],NULL,0);
            g_use_simple_linear_constraints_list.push_back(uselc);
            i++;
        } else if (string(argv[i]) == "-dlcp") {
            g_use_product_linear_constraints = false;
        } else if (string(argv[i]) == "-elcp") {
            g_use_product_linear_constraints = true;
        } else if (string(argv[i]) == "-elcp2") {
            g_use_product_linear_constraints_by_expanding = true;            
        } else if (string(argv[i]) == "-elcsq") {
            g_use_square_linear_constraints = true;
        } else if (string(argv[i]) == "-elcsp") {
            g_use_linear_constraints_self_products = true;
        } else {
            cerr << "Unsupported argument " << argv[i] << " " << endl;
            return 0;
        }
        i++;
    }
    
    if (i > argc)
    {
        cerr << "Probably some missing argument." << endl;
        return 1;
    }

    

    if (convert_dats_to_cbf)
    {
        string tmp;
        if (dats_to_cbf(convert_dats_to_cbf_file, tmp))
        {
            cerr << "dat-s file " << convert_dats_to_cbf_file << " converted to cbf file " << convert_dats_to_cbf_file << endl;
        }
        else
        {
            cerr << "Failed converting dat-s file " << convert_dats_to_cbf_file << " to cbf file " << convert_dats_to_cbf_file << endl;
        }
        return 0;
    }

    
#ifdef G_LOAD_COLORED_EDGES_BLIND_PERMUTATIONS
    load_blind_colorededge_permutations();
#endif

    
    
    if (draw_graphs_in_file) {
        draw_graphs(draw_graphs_in_filename, draw_graphs_with_densities, draw_graphs_color_1_nonedge, draw_graphs_use_enumerate, draw_graphs_use_cout);
        return 0;
    }

    


    if (generate_subflags_of_size_n_switch)
    {
        vector<flag> flag_list;
        load_flags_from_file(generate_subflags_of_size_n_input, flag_list);
        for (flag& f : flag_list)
        {
            cerr << "processing " << f.print() << endl;
            cerr << "subflags of size " << generate_subflags_of_size_n_n << endl;
            vector<flag> subflags;
            f.generate_subflags_of_size_n(generate_subflags_of_size_n_n, subflags);

            // dump the generated subflags
            // but only if has three vertices colored [1]
            for (flag& sf : subflags)
            {

                cout << sf.print() << endl;
                // This is a hack to only draw the subgraphs that we have
                // anyway..
                /*
                if (sf.m_color_vertex[2]==1 && sf.m_color_vertex[3]==2)
                {
                    cout << sf.print() << endl;
                }

                // And a symmetric one
                if (sf.m_color_vertex[3]==1 && sf.m_color_vertex[4]==2)
                {
                    sf.m_color_vertex[0]=sf.m_color_vertex[1]=sf.m_color_vertex[2]=sf.m_color_vertex[3]=2;
                    sf.m_color_vertex[4]=sf.m_color_vertex[5]=sf.m_color_vertex[6]=1;
                    //cout << sf.print() << endl;
                }
                */
            }
        }

        return 0;        
    }
    
    
    load_forbidden();

 
    
    //////////////////////////////// Normal use....
    
    if (objective_file == "")
    {
        stringstream filename;
        filename <<  filename_prefix() << "__objective.txt";
    
        
        std::ifstream filetmp(filename.str());
        if(filetmp.is_open())
        {
            objective_file = filename.str();
            cerr << "Objective file not provided, trying default filename " << objective_file << endl;
        }
        else
        {
            stringstream filenamee;
            filenamee <<  filename_prefix() << "__objectivee.txt";

            std::ifstream filetmpe(filenamee.str());
            if(filetmpe.is_open())
            {
                objective_file = filenamee.str();
                extended_objective_format = true;
                cerr << "Objective file not provided, using default EXTENDED filename " << objective_file << endl;
            }
            else
            {
                cerr << "Objective file needed. Default " << filename.str() << " or " << filenamee.str() << " were not found." << endl;
                return 1;
            }
        }
    }


    if (extended_objective_format)
    {
        if (!load_extended_objective_from_file(objective_file, linear_constriants_remove_duplicates_with_types, verbose_output))
        {
            return 1;
        }
    }
    else
    {
        if (!load_objective_from_file(objective_file, linear_constriants_remove_duplicates_with_types, verbose_output))
        {
            return 1;
        }    
    }
//#ifdef USE_FOR_CROSSINGS
//    cerr << "Warning: using special function for crossings - not everything works." << endl;
//    return main_crossings(Kn);
//#endif

    
    if (objective_file_divisor != "")
    {
        load_flags_and_coefficients_from_file(objective_file_divisor, g_objective_divisor);
        cerr << "Loaded a linear combination of " << g_objective_divisor.size() << " flags as a global divisor" << endl;
    }


    
    if (additional_constraints.size() > 0)
    {
        for (int i = 0; i < (int)additional_constraints.size(); i++)
        {
            if (!load_linear_constraints_from_file(additional_constraints[i], linear_constriants_remove_duplicates_with_types, verbose_output))
            {
                cerr << "Loading additional constraints from " << additional_constraints[i] << " failed" << endl;
                return 0;
            }
        }
    }
    
    if (additional_extended_constraints.size() > 0)
    {
        cerr << "Loadig " << additional_extended_constraints.size()  << " extended constraint(s) " << endl;
        for (int i = 0; i < (int)additional_extended_constraints.size(); i++)
        {
            //if (verbose_output)
            {
                cerr << "Loadig constraint from  '" << additional_extended_constraints[i] << "'" << endl;
            }

            load_extended_linear_constraints_from_file(additional_extended_constraints[i], linear_constriants_remove_duplicates_with_types, verbose_output); 
        }
    }
    


    if (g_additional_csdp_blocks.size() > 0)
    {
        for (int i = 0; i < (int)g_additional_csdp_blocks.size(); i++)
        {
            
            ifstream infile;
            infile.open (g_additional_csdp_blocks[i].c_str(), ifstream::in);
            if (!infile.good())
            {
                cerr << "Failed opening file " << g_additional_csdp_blocks[i] << endl;
                return 0;
            }
            int blockKn;
            infile >> blockKn;
            
            if (blockKn != Kn)
            {
                cerr << "Loading additional CSDP blocks from " << g_additional_csdp_blocks[i] << " failed." << endl;
                cerr << "Blocks were computed n=" << blockKn << " while this program is running with n="  << Kn << endl;
                return 0;
            }
            infile.close();
            cerr << "Using additional csdp blocks from " << g_additional_csdp_blocks[i] << endl;
        }
    }

#ifdef G_EDGE_COLOR_SYMMETRY
    add_edge_color_symmetry_constraints(Kn);
#endif


    if (dump_linear_constriants_and_quite)
    {
        for (const auto&  lc : g_linear_constraints)
        {
            cout << lc << endl;
        }
        return 0;
    }




    assert(Kn <= V);
    
    if (print_problem_in_latex_and_quit)
    {
        print_problem_in_latex(objective_file, draw_graphs_color_1_nonedge);
        return 0;
    }
    

    get_unlabeled_flags_of_size(Kn, force_generate_flags, remove_duplicates_while_loading, remove_forbidden_wile_loading, verbose_output, dump_unlabeled_while_generating);
    if (generate_small_unlabeled_from_large) generate_all_unlabeled_subflags_from_size(Kn, verbose_output);
    if (dump_unlabeled) dump_unlabeled_flags(Kn);
    if (quit_after_generating_unlabeled)
    {
        cerr << "Quitting after generating unlabeled flags." << endl;
        return 0;
    }

    // 

    if (only_compute_objective)
    {
        cout.precision(G_PRECISION);
        for (int i = 0; i < (int)g_unlabeled_flags[Kn].size(); i++)
            cout << smart_round(compute_objective_function_for_SDP(g_unlabeled_flags[Kn][i])) << "  " << g_unlabeled_flags[Kn][i].print() << endl;
        return 0;
    }
    

    ///////// Now the standard thing......
    
    // labeled flags
    g_flags.reserve(MAX_FLAG_TYPES); // Should make live much faster
    if (force_generate_labeled_flags || !load_labeled_flags_from_file(Kn,true))
    {


// This is old code used for debuging 
#ifdef USE_FOR_CROSSINGS____
        if (Kn == 6)
        {
            // generate_flags_as_subflags_k6_321(Kn);
            			generate_flags_as_subflags_k6_33(Kn);
            //			generate_flags_as_subflags_k6_222(Kn);
        }
        if (Kn == 7)
        {
            generate_flags_as_subflags_k7_3_2_2(Kn);
            //generate_flags_as_subflags_k7_3_4(Kn);
        }
        if (Kn == 8)
        {
            generate_flags_as_subflags_k8_3_5(Kn);
        }        
#else


        // Initialize g_exact_number_of_colored_vertices - currently important just
        // when computing with crossings of bipartite graphs...
#ifdef G_COLORED_VERTICES           
        bool check_sensible_flags = true;
        if (g_unlabeled_flags[Kn].size() == 0)
        {
            cerr << "No unlabeled flags of size " << Kn << endl;
            return 0;
        }
        
        g_exact_number_of_colored_vertices[0]=-1;
        for (int c = 1; c < COLORS_VERTICES; c++)
        {
            g_exact_number_of_colored_vertices[c] = g_unlabeled_flags[Kn][0].m_colored_vertices[c];
            for (int i = 1; i < (int)g_unlabeled_flags[Kn].size(); i++)
            {
                if (g_exact_number_of_colored_vertices[c] != g_unlabeled_flags[Kn][i].m_colored_vertices[c])
                {
                    g_exact_number_of_colored_vertices[c]  = -1;
                    break;
                }
            }
        }
#else
        bool check_sensible_flags = false;
#endif
        
        cerr << "Generating labeled flags..." << endl;
        if (check_sensible_flags)
            cerr << " ... using only sensible flags" << endl;

        // Generating all labeled flags:
        int last_types = (int)g_flags.size();
//// TODO: Make this parallel        
        for (int i = 1; i <= Kn/2; i++)
        {
#ifdef DISABLE_UNLABELED_PRODUCTS
            if (Kn-2*i == 0) continue;
#endif
            cerr << "Getting labeled flags of size " << Kn-i << ":" << Kn-2*i << endl;
            generate_labeled_flags(Kn-i,Kn-2*i, verbose_output, types_from_file, check_sensible_flags);
            int gain = (int)g_flags.size() - last_types;
            cerr << "Got "  << gain << " types ";
            for (int j = last_types; j < (int)g_flags.size(); j++)
                cerr << g_flags[j].size() << " ";
            cerr << endl;
            last_types = (int)g_flags.size();
        }
#endif // For crossings
        dump_labeled_flags(Kn);
    }
    cerr << "Labeled flag have " << (int)g_flags.size() << " types. Counts: ";
    for (int i = 0; i < (int)g_flags.size(); i++) cerr << " " << g_flags[i].size();
    cerr << endl;
    if (g_flags.size() == 0)
    {
        cerr << "WARNING: No labeled flags. Computations might not work." << endl;
    }
    if (quit_after_generating_labeled)
    {
        return 0;
    }
    

    
   if (dump_types_in_order)
   {
	 for (int f = 0; f < (int)g_flags.size(); f++)
	 {
	 	assert(g_flags[f].size() != 0);
		flag type_f;
		g_flags[f][0].get_type_subflag(type_f);
		cout << type_f.print() << endl;
	 }
   	return 0;
   }
    


    if (print_constraints_blocks_and_quit)
    {
        // A double check that we have the correct Kn
        cout << Kn << endl;
        stringstream ss;
        cout << print_CSDP_constraints_header(Kn, ss, verbose_output) << endl;
        cout << ss.str();
        cout << endl;
        
        mini_timer mt;
        parallel_output_linearizer output_buffer(cout, print_constraints_blocks_and_quit_start_from);

        if (print_constraints_blocks_and_quit_start_from != 0)
        {
            cerr << "We are not starting from zero! We hope you know what are you doing." << endl;
        }

        // printing of subflags
         #pragma omp parallel for ordered schedule(dynamic)
        for (int i = print_constraints_blocks_and_quit_start_from; i < (int)g_unlabeled_flags[Kn].size(); i++)
        {            
            if (verbose_output) 
            {
                #pragma omp critical(cerr)
                {
                    std::cerr << "Computing product part for part " << i+1 << "/" << g_unlabeled_flags[Kn].size()
                              << mt.report(i-print_constraints_blocks_and_quit_start_from, g_unlabeled_flags[Kn].size()-print_constraints_blocks_and_quit_start_from) << endl;
                }
            }
            stringstream ss;
            
            int matrixID = i + 1;
         
            print_CSDP_constraints_blocks(ss, Kn, i, matrixID, 0, verbose_output);            
            

            // We do not back-up these so whatever order works
            // For serious constraints like the cuts heavy programs, this actually may make a differnece.
            #pragma omp critical
            {
                output_buffer.print_string(i, ss.str());
            }
        }
        assert(output_buffer.is_empty());
        return 0;
    }
    

    if (!upper_bound && !lower_bound)
    {
        cerr << "I dont know if I should try upper bound our lower bound - you need to tell me using -lb or -ub" << endl;
        return 1;
    }
    
    if (upper_bound && lower_bound)
    {
        cerr << "I'm sorry, but I cannot do both upper and lower bound at the same time." << endl;
        return 1;
    }    


    
    // create result_file
    if (output_file == "" )
    {
        stringstream filename;
        filename << "SDP_n" << Kn << "_";
        if (lower_bound) filename << "LB_";
        else  filename << "UB_";
        filename <<  objective_file << ".dat-s"; 
        output_file = filename.str();
    }
    stringstream filename;
    filename << output_file << ".result";
    string result_file = filename.str();   
    
    
    
    if (process_solution && process_solution_mosek == false)
    {
        if (output_file == "stdout")
        {
            process_csdp_solution(cin, Kn, process_solution_lower_bound, process_solution_upper_bound, process_solution_print_density);
            return 0;
        } 
        else 
        {
            ifstream results;
            results.open (result_file.c_str(),ifstream::in);
            if (!results.good())
            {
                cerr << "Failed opening file with CSDP result " << result_file << endl;
                cerr << "Will try MOSEK solution file" << endl;
                process_solution_mosek = true;
            }
            else
            {
                cerr << "Processing CSDP solution file " << result_file << endl;
                process_csdp_solution(results, Kn, process_solution_lower_bound, process_solution_upper_bound, process_solution_print_density);
                return 0;
            }
        }
    }

    if (process_solution && process_solution_mosek == true)
    {
        stringstream filename;
        filename << output_file << ".sol";
        string mosek_result_file = filename.str();   

        cerr << "Processing MOSEK solution file " << mosek_result_file << endl;
        process_mosek_solution(mosek_result_file, Kn, process_solution_lower_bound, process_solution_upper_bound, process_solution_print_density);            
        return 0;
    }


    bool sdp_temp_up_to_date = true;
    if (force_generate_flags || force_generate_labeled_flags)
    {
        sdp_temp_up_to_date = false;
        //cerr << "Todo";
        //assert(0);
    }
        
    if (output_file == "stdout")
    {
        cerr << "Generating SDP program to stdout..." << endl;
        print_CSDP(Kn,upper_bound,cout,verbose_output,use_sdp_temp, sdp_temp_up_to_date);
        
    } else {
        if (output_file == "" )
        {
            stringstream filename;
            filename << "SDP_n" << Kn << "_";
            if (lower_bound) filename << "LB_";
            else  filename << "UB_";
            filename <<  objective_file << ".dat-s"; 
            output_file = filename.str();
        }
        stringstream filename;
        filename << output_file << ".result";
        string result_file = filename.str();
               
        ofstream outfile;
        outfile.open (output_file.c_str(), ofstream::out);
        if (!outfile.good())
        {
            cerr << "Failed opening file " << output_file << endl;
            return -1;
        }
        cerr << "Generating SDP program to " << output_file << endl;
        print_CSDP(Kn,upper_bound,outfile,verbose_output,use_sdp_temp, sdp_temp_up_to_date);
        outfile.close();

        if (csdp_preprocessing != "")
        {
            stringstream ss;
            ss << "python " << csdp_preprocessing << " " << output_file;
            cerr << "Executing preprocessor " << csdp_preprocessing << endl;
            int rv = system(ss.str().c_str());
            if (rv == -1)
            {
                cerr << "Execition failed!" << endl;
                assert(0);
            }
        }

        if (!dont_run_sdp)
        {
            if (!csdp_OMP.empty())
            {
                setenv("OMP_NUM_THREADS", csdp_OMP.c_str(), 1);
            }

            //
            cerr << "Trying hack by setting MKL_DEBUG_CPU_TYPE=5" << endl;
            setenv("MKL_DEBUG_CPU_TYPE", "5", 1);
            

           int csdp_return_value = 1;
           if (system(NULL)) 
           {
                // cout << "Command processor exists";
                //assert(use_sdpa == false); 
                string command_test;

                cerr << "Solvers found: ";


                bool mosek_available = false;
                command_test = "which " + mosek_binary + " > /dev/null 2>&1";
                if (system(command_test.c_str())) {
                    // Command doesn't exist...
                } else {
                    // Command does exist, do something with it...
                    mosek_available = true;
                    cerr << " mosek ";
                }

                bool sdpa_available = false;
                command_test = "which  " + sdpa_binary + " > /dev/null 2>&1";
                if (system(command_test.c_str())) {
                    // Command doesn't exist...
                } else {
                    // Command does exist, do something with it...
                    sdpa_available = true;
                    cerr << " sdpa ";
                }

                bool csdp_available = false;
                command_test = "which "  + csdp_binary + "  > /dev/null 2>&1";
                if (system(command_test.c_str())) {
                    // Command doesn't exist...
                } else {
                    // Command does exist, do something with it...
                    csdp_available = true;
                    cerr << " csdp ";
                }
                cerr << endl;



                stringstream system_command;
                string log_file = output_file;

                if (use_mosek && mosek_available)
                {
                    log_file += ".mosek.log";

                    string cbf_filename;
                    cerr << "using mosek, rewriting .dat-s to .cbf" << endl;
                    dats_to_cbf(output_file, cbf_filename);
                    system_command <<  "'" << mosek_binary <<  "' '" << cbf_filename << "'  2>&1  | tee  '"  <<  log_file << "'";
                    //system_command <<  "'./dats-to-mosek.py' '" << output_file << "'  '" <<  result_file << "'  2>&1  | tee  '"  <<  log_file << "'";
                }
                else if (use_sdpa && sdpa_available)
                {
                    log_file += ".sdpa.log";
                    system_command <<  "'" << sdpa_binary << "' -ds '" << output_file << "' -o '" <<  result_file << "'  2>&1  | tee  '"  <<  log_file << "'";
                }
                else if (use_csdp && csdp_available)
                { 
                    log_file += ".csdp.log";
                    system_command <<  "'" << csdp_binary << "'  '" << output_file << "'  '" <<  result_file << "'  2>&1  | tee  '"  <<  log_file << "'";
                }
                else 
                {
                    cerr << "ERROR: No semidefinie programming solver found." << endl;
                    return 1;
                }
                cerr << "Executing: " << system_command.str() << endl;
                csdp_return_value = system(system_command.str().c_str());

                 //execlp(csdp_binary.c_str(),"csdp",output_file.c_str(),result_file.c_str(),(char *)NULL);
           }

           if (csdp_return_value != 0)
           {
               cout << "Command processor doesn't exists or the system call failed."; 
  
                pid_t csdp_PID = 0;
                csdp_PID = fork();
                
                if (csdp_PID == 0)
                {
                    // clean memory! TODO

                    if (use_sdpa)
                    {
                        execlp("sdpa","sdpa","-ds",output_file.c_str(),"-o",result_file.c_str(),(char *)NULL);                
                    }
                    else
                    {
                        execlp(csdp_binary.c_str(),"csdp",output_file.c_str(),result_file.c_str(),(char *)NULL);
                    }

                    cerr << "Strugglig with executing: " << csdp_binary.c_str() << endl;
                    cerr << "Something went wrong: " <<  strerror(errno) << endl;
                }
                else
                {
                    int csdo_status;
                    pid_t tpid = wait(&csdo_status);
                    if (tpid != csdp_PID)
                    {
                        cerr << "Something went wrong!" << endl;
                    }

                }
           }

        }
        //execlp("sdpa","sdpa","-ds",output_file.c_str(),"-o",result_file.c_str(),(char *)NULL);
        //system("csdp",output_file.c_str());
    }
    
    cerr << "Done." << endl;
    
    
    return 0;    
}
#endif




==> anc/recalculate.sh <==
#!/bin/sh


# This recalcualtes the whole thing. BUT when recalcualtion is done some
# of the results may  be slightly different due to variability in csdp solver.
# Different version of the solver (underlying libraries) may cause different
# results.
#
# Running check.sage is 'safe', produces the numbers presented in the paper.
#

cd claim_4.1
make
./a.out -n 8 -ub 
sage round.sage | tee roung.sage.log
sage check.sage | tee check.sage.log
cd ..

cd claim_4.3
make
./a.out -n 6 -lb -elcsq -obj F_vertices2_edges2oriented__objective_A.txt
./a.out -n 6 -ub -elcsq -obj F_vertices2_edges2oriented__objective_A.txt
./a.out -n 6 -lb -obj F_vertices2_edges2oriented__objective_B.txt
sage round.sage | tee round.sage.log
sage check.sage | tee check.sage.log
cd ..

cd claim_4.4
make
./a.out -n 5 -ub
sage round.sage | tee roung.sage.log
sage check.sage | tee check.sage.log
cd ..


cd claim_4.6
make
./a.out -n 6 -ub
sage round.sage | tee roung.sage.log
sage check.sage | tee check.sage.log
cd ..


cd claim_4.8
make
./a.out -n 7 -ub -obj F_edges2oriented__objective_with_2.3.txt
sage round.sage | tee roung.sage.log
sage check.sage | tee check.sage.log
cd ..



==> anc/rounding_Integer.sage <==
#
# Program to work in conjunction with flag.cpp - provides inexact rounding.
#
# Carefull! This works  ONLY if all entries in the semidefinite program has integer
# values!!!! 
#  - This can be easily achieved by multiplying the objective function
#  - Also don't forget to multiply linear constraints if you use any
#  - If do not multiply the objective, you can provide a scale to this program to  make
#    the constants integers. No need to resolve the CSDP program. But linear constraints
#    are not scaled by this. Only the objective.
#
# This is a sage code for rounding CSDP programs
# It loads the solution, on every block X it computes decomposition
# that looks like X = A^T D A
# then it rounds A and D to Integers by multiplying by 1000000
# So all etries are integers scaled by 1000000^3
# If X is not a square block (slack variables and linear constraints - block
# with entries only on the diagonal), it is left as a row vector (1 x M) matrix.
#
# Moreover, the equations for flag algebras are actually inequalities.
# It makes no sense to round the 'slack variables' so the slack variables
# are all rounded to 0. Of course, the result are then inequalities and
# we just compute the minimum.
#
# Also, some SDP programs are way too big to fit in memory for rounding
# even on BIG machines.  A small workaround is that first, everything is
# rounded and then the rounding is tested and these can be separate  runs.
# Moreover, testing can be done by parts rather than all at once.
#
# Use Howto:
#
#  def round_program(file, scale, sdp_scaled=True):
#
#

"""
Structures:

problem = dict()
problem['num_constraints'] = num_constraints       # total number of constraints - integer
problem['loaded_constraints'] = used_constraints   # if less than all constraints are loaded
problem['num_blocks'] = num_blocks                 # number of blocks on the program
problem['block_sizes'] = block_sizes               # list of block sizes ( list of integers )
problem['blocks'] = blocks                         # list[constriants][blocks]matrix
problem['constants'] = constants                   # list of constants (one per constriant)

"""

import numpy
import pickle  # for saving/loading the rounded matrices

######################################## Global Vagiables ######################

field=Integer
"""Field used in rounded matrices.
We chose arbitrary precision integers. They are fast for
computation. A drawback is that SAGE does NOT like
matrices over Integers as they are not a field. 
We use 2D lists instead.
"""

roundingDenominator = 100000000000000
"""Scale of all rounded variables. 
Since we use integers, we need to carry decimal places
somehow and we do it by thinking of this as a universal
denominator for all.
"""


eigVZero = 0.00000000001
"""Threshold when number is considered zero""" 

runParellel = False
"""Some parts can run in parallel if set to True"""

################################ Loading SDP in dat-s form and CSDP solution ###

def read_problem_outline(filename):
    """Loads dat-s file outline.

    Reads basic part of the problem but does not read the equations.
    It is faster than and more memory efficient to load just the
    outline and it is all that is needed when rounding a solution.
    Args:
        filename: String containing path to dat-s file to load
    Returns:
        problem without constraints
    """
    f = open(filename, 'r')

    line = f.readline()
    line = line.strip()
    num_constraints = int(line)

    line = f.readline()
    line = line.strip()
    num_blocks = int(line)

    line = f.readline()
    parts = line.split()
    block_sizes = []
    for part in parts:
        block_sizes.append(int(part))

    problem = dict()
    problem['num_constraints'] = num_constraints
    problem['num_blocks'] = num_blocks
    problem['block_sizes'] = block_sizes
    # problem['blocks'] = blocks            # not read
    # problem['constants'] = constants      # not read
    f.close()
    return problem


def rescale_number(x, constants_rescale):
    """ Rescaling and testing that rescaling indeed gives an integer"""
    
    if constants_rescale == 1:
        return field(x)
    
    x_float = float(x)*constants_rescale
    x_rounded = round(x_float)
    if abs(x_float - x_rounded) > 0.001:
        print("Rescaling did not work for x=",x," result was",x_rounded,"which is not precise for",x_float)
        print("Try a different rescaling of the semidefinite program.")
        sys.exit()
 
    return field(x_rounded)
#field(int(float(parts[i])*constants_rescale+0.5))


# Reads the whole problem as integer program
# the program has to be integral. This is a hack
# for SDP programs that were solved without scaled objective
# and are expensive to resolve
#
def read_problem_file(filename,constants_rescale=1,constraint_from=0, constraint_to=10000000):
    """Loads dat-s file.

    Reads dat-s fule and performs rescale if needed. Possible to load only some of the
    constraints from the file in order to save memory.
    Args:
        filename: String containing path to dat-s file to load.
        constants_rescale: Rescaling constants as would correspond to rescale the objective
            function at the beginning before running CSDP
        constraint_from: First constraint to be loaded
        constraint_to: Last constraint to be loaded (capped by number of constraints)
    Returns:
        problem structure
    """
    f = open(filename, 'r')

    line = f.readline()
    line = line.strip()
    num_constraints = int(line)

    line = f.readline()
    line = line.strip()
    num_blocks = int(line)

    line = f.readline()
    parts = line.split()
    block_sizes = []
    for part in parts:
        block_sizes.append(int(part))

    line = f.readline()
    parts = line.split()

    constants = []
    used_constraints=0
    
    for i in range(num_constraints):
        if i >= constraint_from and i < constraint_to:
            constants.append(rescale_number(parts[i], constants_rescale))
            used_constraints += 1

    """
    if constants_rescale == 1:
        for i in xrange(num_constraints):
           if i >= constraint_from and i < constraint_to:
               constants.append(field(parts[i]))
               used_constraints += 1
    else:
        for i in xrange(num_constraints):
           if i >= constraint_from and i < constraint_to:
               constants.append(field(int(float(parts[i])*constants_rescale+0.5)))
               used_constraints += 1
    """
    # blocks that are integer numbers right away
    blocks = []
    for size in block_sizes:
        if size < 0:
            #block = [ matrix(ZZ,1,-size) for x in range(num_constraints+1) ]
            block = [ matrix(ZZ,1,-size) for x in range(used_constraints+1) ]
        else:
            block = [ matrix(ZZ,size,size, sparse=True) for x in range(used_constraints+1) ]
            #block = [ matrix(ZZ,size,size, sparse=True) for x in range(num_constraints+1) ]
            #block = [ matrix(QQ,size,size) for x in range(num_constraints+1) ]
        blocks.append(block)


    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        # Read also a bit arround to accommodate for mistakes..
        # Blocks are shifted by one
        if constraint <= constraint_from or constraint > constraint_to:
            continue
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        value = rescale_number(parts[4], constants_rescale)
        """
        if constants_rescale == 1:
            value = field(parts[4])
        else:
            value = field(float(parts[4])*constants_rescale)
        """
        if block_sizes[block_num - 1] < 0:
            blocks[block_num - 1][constraint-constraint_from][0, column - 1] += value
        else:
            blocks[block_num - 1][constraint-constraint_from][row - 1, column - 1] += value
            if row != column:
                blocks[block_num - 1][constraint-constraint_from][column - 1, row - 1] += value

    problem = dict()
    problem['num_constraints'] = num_constraints
    problem['loaded_constraints'] = used_constraints
    problem['num_blocks'] = num_blocks
    problem['block_sizes'] = block_sizes
    problem['blocks'] = blocks
    problem['constants'] = constants
    f.close()
    return problem


# This reads the solution file - but only the primal. Dual is being ignored
# and it would waste space anyway. The problem is read as real numbers - because
# we 
def read_solution_file(filename, problem):
    """Reads solution file (no rounding).
    It reads only the primal from the solution as that is the part for rounding
    and it saves some memory to avoid the dual. The solution is read
    as RDF (real float) numbers.
    Args:
        filename: Name of file containing the solution to be loaded
        problem: problem OUTLINE that corresponds to the solution
    Returns:
        Solution to the primal in RDF matrix form
    """
    f = open(filename, 'r')

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']

    Y = numpy.zeros([num_constraints], float)
    line = f.readline()
    parts = line.split()
    for i in range(num_constraints):
        Y[i] = float(parts[i])

    Primal = []
    Dual = []


    # ignore Dual ############################ We work only with primal anyway

    for block_num in range(num_blocks):
        if block_sizes[block_num] < 0:
            Primal.append(matrix(RDF, 1, -block_sizes[block_num]))
            #Dual.append(numpy.zeros([1, -block_sizes[block_num]], float))
        else:
            Primal.append(matrix(RDF, block_sizes[block_num], block_sizes[block_num]))
            #Dual.append(numpy.zeros([block_sizes[block_num], block_sizes[block_num]], float))

    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        value = float(parts[4])

        if constraint == 2:
            block = Primal[block_num - 1]
        else:
            continue
            #block = Dual[block_num - 1]

        if block_sizes[block_num - 1] < 0:
            block[0, column - 1] += value
        else:
            block[row - 1, column - 1] += value
            if row != column:
                block[column - 1, row - 1] += value


    solution = dict()
    solution['Y'] = Y
    solution['Primal'] = Primal
    #solution['Dual'] = Dual     # not loaded
    return solution


##################################################################### Rounding

def rational_approximation(V, den = roundingDenominator):
    """Entry-wise rounding of a matrix.
    Rounds every entry of V and multiplies by the den.
    Args:
        V: matrix to be rounded
        den: when rounding, every entry is multiplied by den
    Returns:
        matrix as 2D lists of rounded V, sclaled by den.
    """
    m = V.nrows()
    n = V.ncols()

    #W = matrix(field, m, n)
    W = [[field(0) for x in range(m)] for y in range(n)]
    for i in range(m):
        for j in range(n):
            #W[i,j] = QQ(float(real_part(V[i, j])))
            W[i][j] = field(round(real_part(V[i, j])*den))
            #W[i,j] = field(round(real_part(V[i, j])*roundingDenominator))
    return W


# rounds one matrix A
def rounding_matrix(A):
    """Rounds a positive semidefinite matrix.
    Performs decomposition into eigenvalues and eigenvectors, they are
    simply rounded and mutliplied togethers. This assures A is positive
    semidefinite.
    Args:
        A: A square positive semidefinite matrix to be rounded
    Returns:
        Rounded matrix A as 2D list of integers with denominator
        roundingDenominator^3
    """

    n = A.nrows()
    evA, eigA = A.eigenmatrix_left()
    #print "Decomposition done"
   	# evA is a diagonal matrix, eigenvalues on the diagonal
	# eigA is a matrix of eigenvectors

	# unlikely but possible that we get a complex numbers
    # as eigenvalues so we get rid of them
    for i in range(n):
        evA[i,i] = real_part(evA[i,i])
        if (evA[i,i] < eigVZero):
            evA[i,i] = 0

    B = rational_approximation(eigA, roundingDenominator)
    evAR = rational_approximation(evA, roundingDenominator)
    #print "Rounding of decomposition done"
    C = [[0 for x in range(n)] for y in range(n)]
    #C = matrix(field, m, n)
    for i in range(n):
        for j in range(n):
            C[i][j] = sum( B[k][i]*evAR[k][k]*B[k][j] for k in range (n))
    #C = B.transpose() * evA * B
    #print "Product reconstructed"
    return C

# rounds one matrix A
def rounding_matrix_using_Cholesky(A):
    """Rounds a positive semidefinite matrix.
        Performs cholesky decomposition, rounds it and makes the matrix A back.
        Args:
        A: A square positive definite matrix to be rounded
        Returns:
        Rounded matrix A as 2D list of integers with denominator
        roundingDenominator^3
        """
    
    n = A.nrows()
    
    CholA=A.cholesky()
    
    CholARA=rational_approximation(CholA, roundingDenominator)
    
    # Test if diagonal entries are > 0
    for i in range(n):
        if CholARA[i][i] <= 0:
            print("Diagonal entry at ",i," is ",CholARA[i][i])
            return

    C = [[0 for x in range(n)] for y in range(n)]
    for i in range(n):
        for j in range(n):
            C[i][j] = sum( roundingDenominator*CholARA[i][k]* CholARA[j][k] for k in range (n))

    return C




@parallel
def roundAndPickleBlock(file, problem, solnMatrix, i,  pickleBlock=True, useCholesky=False ):
    """Rounds one block of the solution matrix and saves it to a file.
    May run un parallel. Generates file file.result.rounded.Integer.i.pkl
    with rounded block.
    Args:
        file: Filename of the dat-s.
        problem: problem OUTLINE from the dat-s
        solnMatrix: List of all solution matrices. 
            Actually only solnMatrix[i] is used.
        i: solnMatrix[i] is the one to process
    Returns:
        nothing returned
    """
    print("Working on rounding matrix",i,"/",problem['num_blocks']-1)
    if problem['block_sizes'][i] > 0:
        if useCholesky==False:
            rounded = rounding_matrix(solnMatrix[i])
        else:
            rounded = rounding_matrix_using_Cholesky(solnMatrix[i])            
    elif problem['block_sizes'][i] != -problem['num_constraints'] -1:
        m = solnMatrix[i].nrows()
        n = solnMatrix[i].ncols()
        rounded = [[0 for y in range(n)] for x in range(m)] 
        #rounded = matrix(field,matrix.zero(m,n))
        for x in range(m):
            for y in range(n):
                rounded[x][y] = field(real_part(solnMatrix[i][x,y]*roundingDenominator*roundingDenominator*roundingDenominator))
                if rounded[x][y] < eigVZero:
                    rounded[x][y] = 0
    else:
        m = solnMatrix[i].nrows()
        n = solnMatrix[i].ncols()
        rounded = [[0 for y in range(n)] for x in range(m)]
        #rounded = matrix(field,matrix.zero(m,n))
    if pickleBlock == True:
        output = open(file+".result.rounded.Integer."+str(i)+".pkl",'wb')
        pickle.dump( rounded, output)
        output.close()
        print("Matrix", i, "/",problem['num_blocks']-1," is rounded and pickled")
    else:
        print("Matrix", i, "/",problem['num_blocks']-1," is rounded")
    return rounded


def roundAndPickleBlocks_OLD(file, problem_outline, solnMatrix,useParallel=runParellel):
    """Rounds and pickles all block in solnMatrix.
    Args:
        file: filename for dat-s file
        problem_outline: loaded header from file
        solnMatrix: blocks in solution
        useParallel: enable run in parallel
    Returns:
        nothing
    """
    if useParallel:
        list(roundAndPickleBlock( [(file, problem_outline, solnMatrix, i) for i in range(problem_outline['num_blocks'])]))
    else:
	    for i in range(problem_outline['num_blocks']):
	        roundAndPickleBlock(file, problem_outline, solnMatrix, i)


def roundAndPickleBlocks(file, problem_outline, solnMatrix,useParallel=runParellel):
    """Rounds and pickles all block in solnMatrix.
    Args:
        file: filename for dat-s file
        problem_outline: loaded header from file
        solnMatrix: blocks in solution
        useParallel: enable run in parallel
    Returns:
        nothing
    """
    
    if useParallel:
        # In parallel processnig, the return value is a pair (input, output) instead of just output
        rounded_blocks_big=list(roundAndPickleBlock( [(file, problem_outline, solnMatrix, i, False) for i in range(problem_outline['num_blocks'])]))
        rounded_blocks = [ x for tmp,x in rounded_blocks_big ]
    else:
        rounded_blocks=list([roundAndPickleBlock (file, problem_outline, solnMatrix, i, False) for i in range(problem_outline['num_blocks']) ])

    output = open(file+".result.rounded.Integer."+"all"+".pkl",'wb')
    pickle.dump(rounded_blocks, output)
    output.close()
    print ("Solution pickled.")






def unpickleRoundedMatrices(file,problem_outline):
    """Unpickles blocks pickled by function roundAndPickleBlocks.
    Args:
        file: filename for dat-s file
        problem_outline: Problem outline for file
    Returns:
        Array of unpickled blocks
    """
    input = open(file+".result.rounded.Integer."+"all"+".pkl",'rb')
    if not input.closed:
        roundedMatrices = pickle.load(input)
        input.close()
        return roundedMatrices

    roundedMatrices = []
    for i in range(problem_outline['num_blocks']):
        input = open(file+".result.rounded.Integer."+str(i)+".pkl",'rb')
        roundedMatrices.append(pickle.load(input))
        input.close()
        print("Matrix", i+1, "/",problem_outline['num_blocks'],"is unpickled")
    return roundedMatrices



##################################################### Testing rounded matrices


@parallel
def testOneConstraint(problem, solutionMatrices,scale,constants_scaled,i):
    """Tests one constraint in of the rounding.
    Can be executed in parallel.
    Args:
        problem: Loaded problem
        solutionMatrices: list of 2D arrays of solution
        scale: what is the scale for the objective of problem
        constants_scaled: Array of scaled constants from problem (all Integers)
        i: ID of constraint from problem to be tested
    Returns:
        pair [i,c] where c is evalutaion of the 
    """

    #print(type(solutionMatrices[0][0][0]))

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']
    blocks = problem['blocks']
    #print "Have",num_constraints
    s = field(0)
    #print(type(s))
    for j in range(0,num_blocks):
        if block_sizes[j] != 0 and block_sizes[j] != -num_constraints-1:
            A = blocks[j][i+1]
            x_len = len(solutionMatrices[j])
            y_len = len(solutionMatrices[j][0])
            #x_len = solutionMatrices[j].nrows()
            #y_len = solutionMatrices[j].ncols()
            if (A.nrows() != x_len or  A.ncols() != y_len):
                print("ERROR Solution:",x_len,y_len)
                print("A:",A.nrows(),A.ncols())
                continue
            #print "x_len=",x_len, "  y_len=",y_len
            # coordinates swapped for unit diagonal ones
            #print(type(A[0,0]),type(solutionMatrices[0][0][0]))
            delta_s = sum( sum(A[x,y]*solutionMatrices[j][x][y] for y in range(y_len)  ) for x in range(x_len) )
            s += delta_s
            #s += sum(sum(A.elementwise_product(solutionMatrices[j])))
            #print "Trying block",j,block_sizes[j],"  c-s=",(float(float(constants_scaled[i] -s)/(roundingDenominator^3))/scale),  "delta_s=",float((delta_s/(roundingDenominator^3))/scale)
#        else:
#            print "Trying block",j,block_sizes[j],"  c-s=",(float(float(constants_scaled[i] -s)/(roundingDenominator^3))/scale),  "delta_s=skipped"
    #print(type(s))
    c = constants_scaled[i] -s
    print(i,"/",num_constraints,"rounded to",float(float(c)/(roundingDenominator^3))/scale)
    return [i,c]


def testMatrices(problem, solutionMatrices,scale,test_from=0,test_to=10000000,useParellel=runParellel):
    """Tests solutionMatrices in constraints of a problem.
    Args:
        problem: loaded problem with constraints to test.
        solutionMatrices: solution in form of integer 2D array
        scale: Scale for the objective function
        test_from: First constraint to test
        test_to: First constrraint to not test
        useParallel: Allow run in parallel
    Returns:
        Scaled minimum found in the constraints.
    """
    loaded_constraints = problem['loaded_constraints']
    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']
    blocks = problem['blocks']
    constants = problem['constants']
    min = 0
    min_i = 0
    min_real = 0
    const_scale=(Integer(roundingDenominator)^3)
    constants_scaled = [ Integer(c)*const_scale for c in constants  ] 
    if test_to > loaded_constraints:
        test_to = loaded_constraints
    #print num_constraints
    if useParellel:
        for X, Y in list(testOneConstraint([(problem, solutionMatrices,scale,constants_scaled,i) for i in range(test_from,test_to)])):
            i = Y[0]
            c = Y[1]
            if min == 0  or c < min:
                min = c
                min_i = i
            min_real = float(float(min)/(roundingDenominator^3))
    else:
        for i in range(test_from,test_to):
            #print(type(solutionMatrices[0][0][0]))
            x,c = testOneConstraint(problem, solutionMatrices,scale,constants_scaled,i)
            if min == 0  or c < min:
                min = c
                min_i = i
            min_real = float(float(min)/(roundingDenominator^3))
    print("Minimum (after unscaling) found at",min_i,"/",loaded_constraints,"Value is",float(min_real/scale))
    return min


############################################################################ Testing solution from CSDP

def matrix_to_arrays(M):
    """Converst one matrix from solution to form expected by test.
    Args:
        M: RDF matrix
    Returns:
        2D array that is properly scaled as would come from roudning.
    """
    A = [[(roundingDenominator^3)*M[x,y] for y in range(M.ncols())] for x in range(M.nrows())]
    return A

def soln_matrix_to_arrays(solnMatrix):
    """Converts matrices loaded from solution to matrices that can be used in testing.
    Pretty much provides the required scale and form for matrices from solution
    to be tested the same way rounded matrices are.
    Args:
        solnMatrix: Array of solution matrices
    Returns:
        Array af 2D arrays created from solnMatrix
    """
    return [ matrix_to_arrays(M) for M in solnMatrix ]




def test_solution(file, scale, sdp_scaled=True,test_from=0,test_to=1000000):
    """Test matrices that were created by CSDP the same way rounded matrices are.
    Args:
        file: Filename with dat-s.
        scale: Scale of the objective for dat-s file.
        sdp_scaled: True if dat-s was already scaled before running CSDP.
        test_from: First constraint from program to test.
        test_to: First not tested. Testing is [test_from, test_to)
    Returns:
        Nothing. Prints the result of test.
    """
    print("Reading problem file...",file)
    if (sdp_scaled):
        problem = read_problem_file(file,1,test_from,test_to)
    else:
        problem = read_problem_file(file,scale,test_from,test_to)

    print("Reading solution file...")
    solution = read_solution_file(file+".result", problem)

    print("Solution loaded....")
    solnMatrix = solution['Primal']

    solnArray=soln_matrix_to_arrays(solnMatrix)

    print(type(solnArray[0][0][0]))

    print("Testing of rounded starts...")
    r = testMatrices(problem, solnArray, scale)

    print(r,'/',scale*(roundingDenominator^3)," - ", float(r)/float(scale*(roundingDenominator^3)))
    return r



########################################################################## For easy programs


def only_rounding(file, scale, sdp_scaled=True):
    """Performs rounding and pickling of a solution from CSDP.
    Assume that the solution to dat-s file is called file.result
    Args:
        file: filename for dat-s file
        scale: What was the scale of the objective function to make
            it integral coefficients in dat-s file
        sdp_scaled: True if the dat-s file was already scaled.
    Returns:
        Nothing. Files with pickled rounded arrays are written to disk.
    """
    print("Reading problem outline...",file)
    print("With scale",scale)
    problem_outline = read_problem_outline(file)


    print("Reading solution file...")
    solution = read_solution_file(file+".result", problem_outline)

    print("Solution loaded....")
    solnMatrix = solution['Primal']

    print("Rounding using pickle starts...")
    roundAndPickleBlocks(file,problem_outline,solnMatrix)



def test_rounding(file, scale, sdp_scaled=True, test_from=0, test_to=10000000):
    """Unpickles and tests rounding
    """
    print("Reading problem outline...",file)
    print("With scale",scale)
    problem_outline = read_problem_outline(file)

    print("Unpickling rounded matrices")
    roundedMatrices = unpickleRoundedMatrices(file,problem_outline)

    print("Reading problem file...",file)
    if (sdp_scaled):
        problem = read_problem_file(file,1,test_from,test_to)
    else:
        problem = read_problem_file(file,scale,test_from,test_to)

    print("Testing of rounded starts...")
    r = testMatrices(problem, roundedMatrices,scale)

    print(r,'/',scale*(roundingDenominator^3)," # = ", float(r)/float(scale*(roundingDenominator^3)))
    return scale*(roundingDenominator^3)


def round_program(file, scale, sdp_scaled=True):
    """Rounds and tests rounding.
    Args:
        file: Name of dat-s file to test
        scale: How much is the objective function scaled to get integer coefficients
        sdp_scaled: True if it was scaled before CSDP
    """
    only_rounding(file, scale, sdp_scaled)
    test_rounding(file, scale, sdp_scaled)


def max_diff(arrayA, arrayB):
    maxdiff = 0
    for x in range(len(arrayA)):
        for y in range(len(arrayB)):
            if abs(arrayA[x][y] - arrayB[x][y]) > maxdiff:
                maxdiff = abs(arrayA[x][y] - arrayB[x][y])
    return maxdiff


def arrays_to_matrix(arrayA):
    """Converst one array from rounding to a matrix that looks like from CSDP
        Args:
        arrayA: 2D array that is properly scaled as would come from roudning.
        Returns:
        RDF matrix
        """
    M=matrix(RDF, len(arrayA), len(arrayA[0]))
    for x in range(M.nrows()):
        for y in range(M.ncols()):
            M[x,y] = arrayA[x][y]/(roundingDenominator^3)
#    A = [[(roundingDenominator^3)*M[x,y] for y in range(M.ncols())] for x in range(M.nrows())]
    return M   



==> anc/rounding_exact.sage <==
#!/bin/usr/sage 
r"""
This is program written in sage for rounding exact solutions from flag algebra computations.
Does not do everything, but can do something if you are lucky.
In general, you need to provide
 - SDP program  dat-s and its solution dat-s.result from CSDP
 - eigenvectors corresponding to zero eigenvalues of matrices in the solution.

NOTE: SDP program needs to have ALL entries integers. So before rounding, you need
to multiply the objective function or constraints accordingly. This is because the
rounding is done over integers to avoid rounding errors.

The rounding procedure is trying to guess graphs, where the CSDP program
must be tight. Usually, subgraphs of the extremal example. You may provide them
or hope the program can guess them right.

Few more notes:
 - solutions can be seen as matrices but also as one long vector
   during rounding, we look at the solution as a long vector.


cat altered.dat-s.solution | sed -n '/yMat/,$p' | sed 's/}$/],/g' | sed 's/}/]/g'| sed 's/{/[/g'  | grep -v '=' | sed 's/^ *\[ *$/yMat = \[/' | sed 's/^],$/]/' > altered.dat-s.solution.py
 
 Some description of the rounding procedure:
 Problem:
 csdp is solving problem like:
    max C.X
    subject to A_1.X = b_1
               A_2.X = b_2
               A_mdim.X = b_mdim
    where X is positive semidefinite matrix
 We actually solve it as
 max t 
 subject to 
    A_1.X = b_1
    A_2.X = b_2
 A_mdim.X = b_mdim
 where X is positive semidefinite matrix

   b_i + A_i X >= t
 
 //      max   -t
 //      s.t.  [A.X]_i + s_i - t = -D_i 
 

 load('../rounding_exact.sage') 
 p=FAProblem('SDP_n6_UB_F_3edges2__objective.txt.dat-s')
 zv=[]
 pp=p.change_base(zv)
 write_problem_file('altered.dat-s',pp)

solve_using_csdp("altered.dat-d")
 
 pa=FAProblem('altered.dat-s')
 pa.perform_rounding(objective)

 

 
"""

import numpy
import subprocess
import sys
import pickle  # for saving/loading the rounded matrices


field=Integer

def rescale_number(x, constants_rescale, kill_if_fail=True):
    """ Rescaling and testing that rescaling indeed gives an integer"""
    
    if constants_rescale == 1:
        return field(x)
    
    x_float = float(x)*constants_rescale
    x_rounded = round(x_float)
    if abs(x_float - x_rounded) > 0.001:
        print("Rescaling did not work for x=",x," result was",x_rounded,"which is not precise for",x_float)
        print("Try a different rescaling of the semidefinite program.")
        if kill_if_fail:
            sys.exit()
 
    return field(x_rounded)
#field(int(float(parts[i])*constants_rescale+0.5))


################################################################################### UTILITIES
# Reads the whole problem as integer program
# the program has to be integral. This is a hack
# for SDP programs that were solved without scaled objective
# and are expensive to resolve
def read_problem_file(filename,constants_rescale=1,constraint_from=0, constraint_to=10000000):
    f = open(filename, 'r')

    line = f.readline()
    line = line.strip()
    num_constraints = int(line)

    line = f.readline()
    line = line.strip()
    num_blocks = int(line)

    line = f.readline()
    parts = line.split()
    block_sizes = []
    for part in parts:
        block_sizes.append(int(part))

    line = f.readline()
    parts = line.split()

    constants = []
    used_constraints=0

    for i in range(num_constraints):
        if i >= constraint_from and i < constraint_to:
            constants.append(rescale_number(parts[i], constants_rescale))
            used_constraints += 1
    """            
    if constants_rescale == 1:
        for i in xrange(num_constraints):
           if i >= constraint_from and i < constraint_to:
               constants.append(field(parts[i]))
               used_constraints += 1
    else:
        for i in xrange(num_constraints):
           if i >= constraint_from and i < constraint_to:
               constants.append(field(int(float(parts[i])*constants_rescale+0.5)))
               used_constraints += 1
    """

    # blocks that are integer numbers right away
    blocks = []
    for size in block_sizes:
        if size < 0:
            #block = [ matrix(ZZ,1,-size) for x in range(num_constraints+1) ]
            block = [ matrix(ZZ,1,-size) for x in range(used_constraints+1) ]
        else:
            block = [ matrix(ZZ,size,size, sparse=True) for x in range(used_constraints+1) ]
            #block = [ matrix(ZZ,size,size, sparse=True) for x in range(num_constraints+1) ]
            #block = [ matrix(QQ,size,size) for x in range(num_constraints+1) ]
        blocks.append(block)


    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        # Read also a bit arround to accommodate for mistakes..
        # Blocks are shifted by one
        #if constraint <= constraint_from or constraint > constraint_to:
        #    continue
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        value = rescale_number(parts[4], constants_rescale)
        '''
        if constants_rescale == 1:
            value = field(parts[4])
        else:
            value = field(float(parts[4])*constants_rescale)
        '''
        if block_sizes[block_num - 1] < 0:
            blocks[block_num - 1][constraint-constraint_from][0, column - 1] += value
        else:
            blocks[block_num - 1][constraint-constraint_from][row - 1, column - 1] += value
            if row != column:
                blocks[block_num - 1][constraint-constraint_from][column - 1, row - 1] += value

    problem = dict()
    problem['num_constraints'] = used_constraints
    problem['num_blocks'] = num_blocks
    problem['block_sizes'] = block_sizes
    problem['blocks'] = blocks
    problem['constants'] = constants
    f.close()
    return problem


def write_problem_file(filename, problem):
    f = open(filename, 'w')

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']
    blocks = problem['blocks']
    constants = problem['constants']

    f.write("%d\n" % num_constraints)
    f.write("%d\n" % num_blocks)
    for size in block_sizes:
        f.write("%d " % size)
    f.write("\n")

    for constant in constants:
        f.write("%.13g " % constant)
    f.write("\n")

    def print_row():
        if value != 0:
            f.write("%d %d %d %d %.13g\n" % (constraint, block_num + 1, row + 1, column + 1, value))

    for constraint in range(num_constraints + 1):
        for block_num in range(num_blocks):
            block_size = block_sizes[block_num]
            if block_size < 0:
                for column in range(-block_size):
                    row = column
                    #print 'Writing',block_num,column,constraint
                    value = blocks[block_num][constraint][0,column]
                    print_row()
            else:
                d = blocks[block_num][constraint].dict()
                #d = blocks[block_num][constraint].dict(copy=False)
                for entry in d:
                    row = entry[0]
                    column = entry[1]
                    if column < row:
                        continue
                    value = d[entry]
                    print_row()
                #                for row in xrange(block_size):
                #                    for column in xrange(row, block_size):
                #                        value = blocks[block_num][constraint][row,column]
                #                        print_row()

    f.close()



# This reads the solution file - but only the primal. Dual is being ignored
# and it would waste space anyway. The problem is read as real numbers - because
# we 
def read_solution_file(filename, problem):
    f = open(filename, 'r')

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']

    Y = numpy.zeros([num_constraints], float)
    line = f.readline()
    parts = line.split()
    for i in range(num_constraints):
        Y[i] = float(parts[i])

    Primal = []
    Dual = []


    # ignore Dual ############################ We work only with primal anyway

    for block_num in range(num_blocks):
        if block_sizes[block_num] < 0:
            Primal.append(matrix(RDF, 1, -block_sizes[block_num]))
            #Dual.append(numpy.zeros([1, -block_sizes[block_num]], float))
        else:
            Primal.append(matrix(RDF, block_sizes[block_num], block_sizes[block_num]))
            #Dual.append(numpy.zeros([block_sizes[block_num], block_sizes[block_num]], float))

    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        value = float(parts[4])

        if constraint == 2:
            block = Primal[block_num - 1]
        else:
            continue
            #block = Dual[block_num - 1]

        if block_sizes[block_num - 1] < 0:
            block[0, column - 1] += value
        else:
            block[row - 1, column - 1] += value
            if row != column:
                block[column - 1, row - 1] += value


    solution = dict()
    solution['Y'] = Y
    solution['Primal'] = Primal
    solution['Dual'] = Dual
    return solution


def calculateIndexes(problem):
    indexes = [] # matrix containing indeces for variables
    blocks = len(problem['blocks']) 
    cnt = 0
    for b in range(blocks):
        blocksize = problem['block_sizes'][b]
        if blocksize == -problem['num_constraints']-1:
            indexes.append(-1)
            continue
        if blocksize > 0:
            MS = MatrixSpace(QQ,blocksize)
            indexes.append(MS())
            for i in range(blocksize):
                for j in range(i,blocksize):
                     indexes[b][j,i] = indexes[b][i,j] = cnt
                     cnt = cnt+1
        if blocksize < 0:
            MS = MatrixSpace(QQ,1,-blocksize)
            indexes.append(MS())
            for i in range(-blocksize):
                indexes[b][0,i] = cnt
                cnt = cnt+1
    return indexes


def all_blocks_positive_definite(M, printstuff = True, QQField = QQ):
    success = True
    for i in range(len(M)):
        B = M[i]
        if B.is_square() and B.ncols() >= 1:
            if B.is_positive_definite():
                if printstuff:
                    if QQField == QQ:
                        print("Block",i,"is positive definite")
                            #print "min eigval is",float(min(B.eigenvalues())) # this takes long time
                    else:
                        print("Block",i,"is positive definite")
            else:
                if printstuff:
                    if QQField == QQ:
                        print("Block",i,"IS NOT POSITIVE DEFINITE, min eigval is",float(min(B.eigenvalues())))
                    else:
                        print("Block",i,"is IS NOT POSITIVE DEFINITE")
                success=False
        else:
            for j in range(B.ncols()):
                if B[0,j] < 0:
                    if printstuff: print("Block",i,"IS NOT POSITIVE DEFINITE")
                    success=False
    return success

def checkSolution(problem, variables, QQField=QQ, indexes=[], testconstraints=[], verbose=false):
   """Evaluates problem (program) with variables. It works as a test if you want to see if your
   solution is any good.
   """
   num_constraints = problem['num_constraints']
   num_blocks = problem['num_blocks']
   block_sizes = problem['block_sizes']
   blocks = problem['blocks']
   constants = problem['constants']
   
   if len(indexes) == 0:
       indexes = calculateIndexes(problem)
   
   if len(testconstraints) == 0:
        testconstraints = list(range(num_constraints))
   
   constantsVector = vector(QQField,constants)
   constantsVector = vector(QQField,constantsVector)

   RoundingLinearSystemVariableNumber = len(variables)   
   densityVector = [0] * len(constants)
   for i in testconstraints:
      #OriginalProbelmMatrix = matrix(QQField, 1, RoundingLinearSystemVariableNumber, sparse=True)
      VariablesDotBlocks =  QQField(0);
      for index in range(num_blocks):          
          size = block_sizes[index]
          if size > 0:
                d = blocks[index][i+1].dict()
                for entry in d:
                    x = entry[0]
                    y = entry[1]
                    if x < y:
                        continue
                    if x == y:
                        #OriginalProbelmMatrix[0, indexes[index][x,y] ] = d[entry] # blocks[index][i+1][x,y]
                        VariablesDotBlocks += variables[ indexes[index][x,y] ] * d[entry]
                    else:
                        #OriginalProbelmMatrix[0, indexes[index][x,y] ] = 2*d[entry] # 2*blocks[index][i+1][x,y] 
                        VariablesDotBlocks += 2 * variables[ indexes[index][x,y] ] * d[entry]
          if size < 0 and -size != num_constraints+1:
              for x in range(-size):
                  #OriginalProbelmMatrix[0, indexes[index][0,x] ] = blocks[index][i+1][0,x]
                  VariablesDotBlocks += variables[ indexes[index][0,x] ] * blocks[index][i+1][0,x]
          
      #densityVector[i] =  constantsVector[i] - (OriginalProbelmMatrix * variables)[0]
      densityVector[i] =  constantsVector[i] - VariablesDotBlocks
   #densityVector = constantsVector - OriginalProbelmMatrix * variables
   return densityVector


# Function to write Ping's solution 
def printLinear(linear,denominator,f=sys.stdout):
    f.write('denominatorLinear='+str(denominator)+'\n')
    f.write('solutionLinear=[')
    for i in range(len(linear)):
        if i != 0:
            f.write(', ')
        f.write(str(linear[i]*denominator))
    f.write(']')
    f.write('\n]')

def printMatrix(roundedMatrices,denominator):
    sys.stdout.write('denominatorLinear='+str(denominator)+'\n')
    sys.stdout.write('solutionLinear=[')
    for b in range(len(roundedMatrices)):
        if b != 0:
            sys.stdout.write(',\n')
        for i in range(len(roundedMatrices[b][0])):
            for j in range(i,len(roundedMatrices[b][0])):
                if i != 0 or j != 0: 
                   sys.stdout.write(', ')
                sys.stdout.write(str(roundedMatrices[b][i,j]*denominator))
    sys.stdout.write(']')
    sys.stdout.write('\n')

def write_rounded_solution_to_file(p, filename=None):
    if filename == None:
        filename = p.filename+".linear_solution.sage"
    f = open(filename, "w")
    f.write('solutionLinear=[')
    for i in range(len(p.solutionRounded)):
        if i != 0:
            f.write(', ')
        f.write(str( p.solutionRounded[i]))
    f.write(']')
    f.write('\n')  
    f.close()  


def load_rounded_solution_from_file(p = None, filename = None):
    if p != None and filename == None:
        filename = p.filename+".linear_solution.sage"
    load(filename)
    if p != None:
        p.solutionRounded = solutionLinear
    return solutionLinear

def check_rounded_solution(filename, optimal_value, constants_rescale=1, solution_filename=None):
    print("Loading problem and solution")
    p = FAProblem(filename, constants_rescale)
    linearSolution = load_rounded_solution_from_file(p, solution_filename)
    print("checking value of the solution")
    output = checkSolution(p.problem, linearSolution)
    if min(output) != optimal_value*constants_rescale:
        print(("Not optimal value! match for", min(output),"and",optimal_value*constants_rescale))
        return False
    print("Optimal value match. Checking if blocks are positive definite")
    # check positive definite
    matrixSolution = linearToMatrixP(p.problem, linearSolution)
    if all_blocks_positive_definite(matrixSolution) == False:
        return False

    print("All looks good")

    return True

def caculateDim(problem):
    dim = []  # may be negative 
    for i in range(len(problem['blocks'])):
        blocksize=problem['block_sizes'][i]
        # Slack variables
        if (blocksize == -problem['num_constraints']-1):
            dim.append(0)
            continue
        dim.append(blocksize)
    return dim


def linearToMatrix(blocks,dim,linearSolution,QQField=QQ):
   M=[]
   cnt = 0
   for b in range(blocks):
       if dim[b] > 0:
           MS = MatrixSpace(QQField,dim[b])
           M.append(MS())
           for i in range(dim[b]):
               for j in range(i,dim[b]):
                   M[b][j,i] = M[b][i,j] = linearSolution[cnt]
                   cnt=cnt+1
       if dim[b] < 0:
           MS = MatrixSpace(QQField,1,-dim[b])
           M.append(MS())
           for i in range(-dim[b]):
                   M[b][0,i] = linearSolution[cnt]
                   cnt=cnt+1
       if dim[b] == 0:
           MS = MatrixSpace(QQField,0,0)
           M.append(MS())
 
   return M

def linearToMatrixP(problem,linearSolution,QQField=QQ):
    return linearToMatrix(len(problem['blocks']), caculateDim(problem), linearSolution, QQField)


def matrixToLinear(blocks,dim,M,QQField=QQ):
   variables = 0
   for b in range(blocks):
      variables += (dim[b]*(dim[b]+1))/2
   L=vector(QQField,int(variables))
   cnt = 0
   for b in range(blocks):
       for i in range(dim[b]):
           for j in range(i,dim[b]):
               L[cnt] = M[b][j,i]
               cnt=cnt+1
   return L

############################################################################ end of utilities

class FAProblem:
    """Contains problem and solution"""


    def __init__(self,filename,constants_rescale=1,QQField=QQ):
        """Initialization"""

        self.data = []
        self.problem=None
        self.solution=None
        self.solnMatrix=None
        self.solutionRounded=None

        self.QQField = QQField

        self.tightgraphs=[]
        self.tightgraphsIDS=[]
        self.extraTight=[]
        self.projectionMatrices=[]
        
        self.filename=filename
        
        self.constants_rescale=constants_rescale

        if filename != "":
            self.problem=read_problem_file(self.filename,self.constants_rescale)
            self.solution=read_solution_file(self.filename+".result",self.problem)
            self.solnMatrix = self.solution['Primal']

        self.tightgraphsIDS = None

    def reinit(self, problem, solution):
        """Initialization"""
        
        self.data = []
        self.problem=problem
        self.solution=solution
        if solution != None:
            self.solnMatrix=self.solution['Primal']
        else:
            self.solnMatrix=[]
        self.solutionRounded=None
        
        self.tightgraphs=[]
        self.tightgraphsIDS=[]
        self.extraTight=[]
        self.projectionMatrices=[]
        
        self.filename="unknown"

        self.tightgraphsIDS = None


    def test_ranks(self):
        """Testing ranks of matrices in the solution"""
        block_sizes=self.problem['block_sizes']
        nextBlock = 0
        for idA in range(len(self.solnMatrix)):
            # These are slack variables - do not care about these guys
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                continue
            A = self.solnMatrix[idA]
            # Do not bother with matrices that are not squares
            # they do not need any special attention
            if not A.is_square():
                continue
            # Now test rank of A
            print("Block",idA,"of size",A.ncols(),"has rank",A.rank())



    def test_zero_eigenvalues(self):
        """Prints smallest eigenvalue for every block of solution."""
        global problem
        global solutionMatrix
        block_sizes=self.problem['block_sizes']
        nextBlock = 0
        for idA in range(len(self.solnMatrix)):
            # These are slack variables - do not care about these guys
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                continue
            A = self.solnMatrix[idA]
            # Do not bother with matrices that are not squares
            # they do not need any special attention
            if not A.is_square():
                continue
            # Now we try to find all eigenvalues that are small
            zero_eigenvalues=[]
            smallest_ev = -1
            for ev in A.eigenvectors_right():
                if (smallest_ev == -1 or abs(ev[0]) < smallest_ev):
                    smallest_ev = abs(ev[0])
                if (abs(ev[0]) < 0.0001):
                    zero_eigenvalues.append(abs(ev[0]))
            print("Block",idA,"has smallest eigenvalue",smallest_ev)

    # Prints ten smallest eigenvalues in block idA
    # This is usefull 
    def test_block(self,idA):
        block_sizes=self.problem['block_sizes']
        A = self.solnMatrix[idA]
        if not A.is_square():
            print("Not a square matrix")
            return
        X = sorted([ real_part(ev[0]) for ev in A.eigenvectors_right()])
        print(X[0:min(len(X),10)])
        return X







    # Try to identify tight graphs
    # This is a sanity check - should not be changing when removing types
    # returns lists that contain 3 elemets:
    # 1... value of slack variable.  Slack = 0 means tight graph
    # 2... value in dual. Dual >= means tight graph (appears in extremal construction)
    # 3... ID in order of the graph
    # can be sorted using
    #  sa=sorted(x, key = lambda y: y[0])
    #  sa=sorted(x, key = lambda y: y[1])
    #
    def guess_tight_graphs(self,threshold = 0.000001):
        block_sizes=self.problem['block_sizes']
        self.tightgraphs=[]
        self.tightgraphsIDS=[]
        tightlist=[]
        # test if zero in primal vector
        for idA in range(len(self.solnMatrix)):
            # These are slack variables - do not care about these guys
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                A = self.solnMatrix[idA] 
                # Notice that solnMatrix[idA][0,0] contains the extra variable for
                # objective function. So the first slack is at solnMatrix[idA][0,1]
                for i in range(self.problem['num_constraints']):
                    tightlist.append([A[0,i+1],self.solution['Y'][i],i])
                    #tightlist.append([A[0,i+1],solution['Y'][i],density_in_blowup(i),i])
                    if A[0,i+1] < threshold:
                        print('tight',i,tightlist[i])
                        self.tightgraphs.append(1)
                        self.tightgraphsIDS.append(i)
                    else:
                        self.tightgraphs.append(0)
                        print('loose',i,tightlist[i])
                print("idA=",idA)
                break
        return tightlist
        # test if non-zero in dual vector. It is slightly unprecise
        # as it only works for complementary slackness
        '''
        for i in range(len(solution['Y'])):
            if solution['Y'][i] > 0.0000001:
                tightgraphs.append(1)
                tightgraphsIDS.append(i)
            else:
                tightgraphs.append(0)
        '''



    # Copies problem and does a base change based on zero vectors.
    # Zero vectors are vectors we believe are zero eigenvectors of
    # blocks in the problem matrix. If we find them all, it would
    # be possible that CSDP returns to us a matrix that is positive
    # definite instead of positive semidefinite and it becomes much
    # easier to round.
    #
    def change_base(self,zerovectors,printstuff=True,inPlace=False):
        #global problem
        #global solutionMatrix
        if printstuff:
            print("Making a copy")
        if inPlace:
            newproblem = self.problem
        else:
            newproblem = deepcopy(self.problem);
        block_sizes=self.problem['block_sizes']
        nextBlock = 0
        self.projectionMatrices=[]
        if printstuff:
            print("Processing")
        #for idA in range(len(self.solnMatrix)):
        for idA in range(len(block_sizes)):
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                continue
            #A = self.solnMatrix[idA]
            # Do not bother with matrices that are not squares
            # they do not need any special attention
            # Or if they are just constants...
            #if not A.is_square() or (1 == A.nrows() == A.ncols()):
            if block_sizes[idA] < 0 or block_sizes[idA] == 1:
                #newproblem['blocks'] = newproblem['blocks']+[problem['blocks'][idA]]
                continue

            if len(zerovectors) < nextBlock:
                print("Not enought zero vectors")
                return
            if len(zerovectors[nextBlock]) > 0:
                if printstuff: print("Changing base of block",idA,"of size",newproblem['block_sizes'][idA],"using",len(zerovectors[nextBlock]),"eigenvector(s) for zero")
                V = Matrix(self.QQField, zerovectors[nextBlock],sparse=True)
                # Orthogonal complement of our eigenvector
                RestBase = V.right_kernel_matrix().sparse_matrix()
                
                self.projectionMatrices.append(RestBase)
                
                #print "Base orthogonal to zerovector: T="
                #print RestBase
                #print RestBase*A*RestBase.transpose()
        
                for idX in range(len(newproblem['blocks'][idA])):
                    newproblem['blocks'][idA][idX] = RestBase*newproblem['blocks'][idA][idX]*RestBase.transpose()
                newproblem['block_sizes'][idA] = newproblem['blocks'][idA][idX].nrows()
        
                if printstuff: print("Block",idA,"has size",newproblem['blocks'][idA][idX].nrows())
                #newproblem['block_sizes'][idA] -= len(zerovectors[nextBlock])
       

                #normZ = vector(zerovector).norm()
                #normalZ = [ float(y/normZ) for y in zerovector ]
                #print "Normalized eigenvector for zero:",normalZ
                #T = Matrix([[ float(y) for y in z/z.norm()] for z in RestBase.rows()]+[normalZ])
                #T = Matrix(RestBase.rows()+[zerovector])
                #print "Matrix T*A*T^T="
                #print T*A*T.transpose()
                #X = Matrix(RestBase.rows()+[zerovector]).transpose()
                #print X
                #print X.inverse()*A*X
            else:
                print("Block",idA,"has no zero eigenvalues.")
                self.projectionMatrices.append(None)
            nextBlock+=1
            #print "Done with",idA
        return newproblem

# Copies problem and does a base change based on zero vectors.
# Zero vectors are vectors we believe are zero eigenvectors of
# blocks in the problem matrix. If we find them all, it would
# be possible that CSDP returns to us a matrix that is positive
# definite instead of positive semidefinite and it becomes much
# easier to round.
#
    def change_base_using_projectionMatrices(self,projectionMatrices,printstuff=True,inPlace=False):
        if printstuff:
            print("Making a copy")
        if inPlace:
            newproblem = self.problem
        else:
            newproblem = deepcopy(self.problem);
        block_sizes=self.problem['block_sizes']
        self.projectionMatrices = projectionMatrices
        nextBlock = 0
        if printstuff:
            print("Processing")
        for idA in range(len(self.solnMatrix)):
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                continue
            A = self.solnMatrix[idA]
            # Do not bother with matrices that are not squares
            # they do not need any special attention
            # Or if they are just constants...
            if not A.is_square() or (1 == A.nrows() == A.ncols()):
                #newproblem['blocks'] = newproblem['blocks']+[problem['blocks'][idA]]
                continue
        
            if projectionMatrices[idA] != None:
                if printstuff: print("Changing base of block",idA,"of size",newproblem['block_sizes'][idA],"using prelodaded projection matrix")
                #V = Matrix(zerovectors[nextBlock],sparse=True)
                # Orthogonal complement of our eigenvector
                #RestBase = V.right_kernel_matrix().sparse_matrix()
                #self.projectionMatrices.append(RestBase)
                RestBase = projectionMatrices[idA]
                
                for idX in range(len(newproblem['blocks'][idA])):
                    newproblem['blocks'][idA][idX] = RestBase*newproblem['blocks'][idA][idX]*RestBase.transpose()
                newproblem['block_sizes'][idA] = newproblem['blocks'][idA][idX].nrows()
                
                if printstuff: print("Block",idA,"has size",newproblem['blocks'][idA][idX].nrows())
            else:
                print("Block",idA,"has no projection.")
            nextBlock+=1
        return newproblem


    def change_base_using_projectionMatricesAsLists(self,projectionMatricesAsList,printstuff=True,inPlace=False):
        projectionMatrices = []
        for ML in projectionMatricesAsList:
            if len(ML) == 0:
               projectionMatrices.append(None)
            else :
                projectionMatrices.append(matrix(ML, sparse=True))
        return  self.change_base_using_projectionMatrices(projectionMatrices,printstuff,inPlace)




    def perform_rounding(self,optimal_value,zerovectors=[],QQField=QQ,printstuff=True,denominator=1000000000):
        # Zerovectors may contain for each block a list of zero eigenvectors
        # QQField is usefull when used as quarticfield
        
        success=True        
        
        # Try to identify tight graphs
        if self.tightgraphsIDS == None:
            tightgraphs = []
            tightgraphsIDS = []
            for i in range(len(self.solution['Y'])):
                if self.solution['Y'][i] > 0.0000001 or i in self.extraTight:
                    tightgraphs.append(1)
                    tightgraphsIDS.append(i)
                else:
                    #print 'Not tight:',solution_alt['Y'][i]
                    tightgraphs.append(0)
        else:
            tightgraphsIDS = self.tightgraphsIDS
            tightgraphs = [0]*self.solution['Y']
            for t in tightgraphsIDS:
                tightgraphs[t] = 1
        self.tightgraphsIDS = tightgraphsIDS
        
        numtight = len(tightgraphsIDS)
        if printstuff: print("Guessed",numtight,"tight graphs")

        # Hack
        '''
        if numtight != 346:
            print "Wrong number of tight graphs!"
            return
        '''

        blocks = len(self.problem['blocks']) 

        dim = []  # may be negative 
        variables = 0


        for i in range(blocks):
            blocksize=self.problem['block_sizes'][i]
            # Slack variables
            if (blocksize == -self.problem['num_constraints']-1):
                dim.append(0)
                continue
            if (blocksize > 0):
                dim.append(self.problem['block_sizes'][i])
                variables += dim[i]*(dim[i]+1)/2
            else:
                dim.append(self.problem['block_sizes'][i])
                variables += -dim[i]

        if printstuff: print("Problem has",variables,"variables")

        zero_constraints=sum([ len(b)*len(b[0]) for b in zerovectors if len(b) > 0  ]  )
        #zero_constraints=sum([ len(b) for b in zerovectors   ]  )
        if printstuff: print("Provided additional",zero_constraints,"zero constraints")
        
        constraints = numtight+zero_constraints
        if printstuff: print("Total number of constraints is",constraints)

       
        '''
        indexes = [] # matrix containing indeces for variables
        cnt = 0
        for b in range(blocks):
            #print dim[b]
            if dim[b] > 0:
                MS = MatrixSpace(QQ,dim[b])
                indexes.append(MS())
                for i in range(dim[b]):
                    for j in range(i,dim[b]):
                        indexes[b][j,i] = indexes[b][i,j] = cnt
                        cnt = cnt+1
            if dim[b] < 0:
                MS = MatrixSpace(QQ,1,-dim[b])
                indexes.append(MS())
                for i in range(-dim[b]):
                    indexes[b][0,i] = cnt
                    cnt = cnt+1
            if dim[b] == 0:
                indexes.append(-1)
        '''
        if printstuff: print("Creating indexes")
        indexes = calculateIndexes(self.problem)

        # Linearize the solution
        if printstuff: print("Linearizing solution")
        solutionX = vector(QQField, int(variables))
        cnt = 0
        for b in range(blocks):
            if dim[b] > 0:
                for i in range(dim[b]):
                    for j in range(i,dim[b]):
                        solutionX[cnt] = QQ(self.solution['Primal'][b][i,j])
                        cnt=cnt+1
            if dim[b] < 0:
                for i in range(-dim[b]):
                        solutionX[cnt] = QQ(self.solution['Primal'][b][0,i])
                        cnt=cnt+1

        self.solutionX = solutionX
        
        # ROUND
        if printstuff: print("Testing the linear solution")        
        self.densityVectorX = checkSolution(self.problem, solutionX, QQField, indexes) 
        if printstuff:
            if QQField == QQ:
                print('Min of density vector for original solution is', float(min(self.densityVectorX)),'and we hope for',float(optimal_value*self.constants_rescale))
            else:
                print('Min of density vector for original solution is', min(self.densityVectorX),'and we hope for',optimal_value*self.constants_rescale)
        


        if printstuff: print("Creating and testing entry-wise rounded solution")
        #   Rounding the solution:
        solutionRounded = vector(QQField,len(solutionX))
        for i in range(len(solutionX)):
            solutionRounded[i] = floor(solutionX[i]*denominator)
            solutionRounded[i] /= denominator
        self.solutionRounded = solutionRounded
        
        
        self.densityVectorR = checkSolution(self.problem, solutionRounded, QQField, indexes) 
        if printstuff: 
            if QQField == QQ:
                print('Min of denisty just rounded vector is', float(min(self.densityVectorR)),'and we hope for',float(optimal_value*self.constants_rescale))
            else:
                print('Min of denisty just rounded vector is', min(self.densityVectorR),'and we hope for',optimal_value*self.constants_rescale)

        
        solutionRounded = solutionX
        
        #print 'Max of denisty vector is', float(max(densityVector))
        #print [ float(z) for z in densityVector ]

        #return  [self.densityVectorX,self.densityVectorR]

        if printstuff: print("Constructing a matrix A of constriants for tight graphs")
        MS = MatrixSpace(QQField,constraints,variables,sparse=False)
        #A = MS(sparse=False)  # zero matrix
        A = MS()  # zero matrix
        #AR = matrix(RDF, constraints, variables)  # zero matrix
        Y = vector(QQField,constraints)

        # constraints for tight graphs:
        # Note that the first g=0 is the objective function
        next_constraint = 0
        for g in range(self.problem['num_constraints']):
            if tightgraphs[g] == 1:
                for b in range(blocks):
                    if dim[b] > 0:
                        #'''
                        d = self.problem['blocks'][b][g+1].dict()
                        for entry in d:
                            row = entry[0]
                            column = entry[1]
                            if column < row:
                                continue
                            value = d[entry]
                            if row == column:
                                A[next_constraint, indexes[b][row, column]] = value
                            else:
                                A[next_constraint, indexes[b][row, column]] = 2*value
                            #AR[next_constraint, indexes[b][row, column]] = value
                        '''
                        for i in range(dim[b]):
                            for j in range(dim[b]):
                                if i == j:
                                    A[next_constraint, indexes[b][i,j]] = self.problem['blocks'][b][g+1][i,j]
                                else:
                                    A[next_constraint, indexes[b][i,j]] = 2*self.problem['blocks'][b][g+1][i,j]
                        '''
                    if dim[b] < 0:
                        for i in range(-dim[b]):
                            A[next_constraint, indexes[b][0,i]] = self.problem['blocks'][b][g+1][0][i]
                            #AR[next_constraint, indexes[b][0,i]] = self.problem['blocks'][b][g+1][0][i]
                Y[next_constraint] = self.problem['constants'][g]-(optimal_value*self.constants_rescale)  # 1 is the optimal solution
                next_constraint += 1

        #Zero constraints
        for b in range(len(zerovectors)):
            for v in zerovectors[b]:
                    if dim[b] > 0:
                        for i in range(dim[b]):
                            for j in range(dim[b]):
                                    A[next_constraint, indexes[b][i,j]] = v[j]
                                    #AR[next_constraint, indexes[b][i,j]] = v[j]
                            Y[next_constraint] = 0  
                            next_constraint += 1
                    if dim[b] < 0:
                        print("ERROR - untested") 
                        for i in range(-dim[b]):
                            A[next_constraint, indexes[b][0,i]] = v[0]
                            #AR[next_constraint, indexes[b][0,i]] = v[0]
                            Y[next_constraint] = 0  
                            next_constraint += 1
        
        if printstuff: print("A constructed of size",A.nrows(),"x",A.ncols())                      

        # Now matrix A should not be modified any more
        # it will lead to A.rank() being fast once computed once
        A.set_immutable()
        #AR.set_immutable()
        if printstuff: print("Rank of A is", A.rank())
        #if printstuff: print "A=",A

        # This is for experiments later
        self.A = A 


        # Finding linearly independent columns
        '''
        if printstuff: print "Calculating pivots of AR"
        pivots=AR.pivots()
        if printstuff: print "Pivots are",pivots
        '''
        if printstuff: print("Calculating pivots of A")
        pivots=find_pivots(A,QQField=QQField)
        self.pivots = pivots
        print("Pivots are", pivots)

        '''
        global main_pivots
        pivots=main_pivots
        '''

        test_pivots(A, pivots, QQField=QQField)

        MS = MatrixSpace(QQField,constraints,len(pivots))
        X = MS()
        use_presolved = []

        for p in range(len(pivots)):
            X[:,p] = A[:,pivots[p]]

        YforX = copy(Y)
        for i in range(variables):
            if not i in pivots:
                for j in range(constraints):
                    YforX[j] -= A[j,i]*solutionRounded[i]

        self.X = X
        self.Y = Y
        self.YforX = YforX
        if printstuff: print("Solving for pivot variables")
        not_presolved=X.solve_right(YforX)


        # Round all that are not presolved
        if printstuff: print("Differences in solved variables compared to rounded values (should be small)")
        for p in range(len(pivots)):
            if printstuff: print("Difference:",float(solutionRounded[pivots[p]]-not_presolved[p]))
            solutionRounded[pivots[p]] = not_presolved[p]


        if printstuff: print("Checking the FINAL solution")
        densityVector = checkSolution(self.problem, solutionRounded,QQField,indexes) 
        if printstuff:
            print('Min of denisty vector is', float(min(densityVector)))
            print('which is exact', min(densityVector))
            print(' and target is',optimal_value*self.constants_rescale)
        #print 'Max of denisty vector is', float(max(densityVector))
        self.solutionRoundedValue=float(min(densityVector))

        # These are the variables that violate the constriants
        violators=[]
        for i in range(len(densityVector)):
            if densityVector[i] < optimal_value*self.constants_rescale:
                violators.append(i)

        if len(violators) == 0:
            if printstuff: 
                print("Rounding successful!!")
                print("Solution is tight on the following")
                print([ i for i in range(len(densityVector)) if densityVector[i] == optimal_value*self.constants_rescale])
        else:
            if printstuff: print("Violated constriants:",violators)
            success=False



        if printstuff: print("Testing if the rounded solution is positive definite")
        M=linearToMatrix(blocks,dim,solutionRounded,QQField)
        self.solutionRounded = solutionRounded
        self.solutionRoundedM = M
        
        if all_blocks_positive_definite(M, printstuff, QQField) == False:
            success = False

        if success:
            if printstuff: 
                print("Congratulations! Rounding succeeded")
        else:
            if printstuff: print("Rounding failed")


        return success

    # zero vectors should correspond to the zero eigenvectors
    # we do a test by multiplying the corresponding vectors and matrices
    # and see what is happening.
    def test_zerovectors(self, zerovectors, verbose=True):
        overall_max=None
        block_sizes=self.problem['block_sizes']
        nextBlock = 0
        for idA in range(len(self.solnMatrix)):
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                continue
            A = self.solnMatrix[idA]
            # Do not bother with matrices that are not squares
            # they do not need any special attention
            if not A.is_square():
                continue
        
            if len(zerovectors) <= nextBlock:
                print("Not enought zero vectors, missing for block",nextBlock)
                return
            if len(zerovectors[nextBlock]) > 0:
                for v in range(len(zerovectors[nextBlock])):
                    Av = A*vector(zerovectors[nextBlock][v])
                    if verbose:
                        print('Block',idA,"provided zero vector id",v,"gives when mutliplied with block  max value",max([max(Av),-min(Av)]))
                if overall_max == None or overall_max <  max([max(Av),-min(Av)])   :
                    overall_max = max([max(Av),-min(Av)])
            #else:
            #    print "Block",idA,"has no zero eigenvalues."
            nextBlock+=1
        return overall_max



#unlabeled_flags=[]
# requires one flag per line. Nice in order.
def load_unlabeled_flags(fname, fsize):
    #global unlabeled_flags
    unlabeled_flags=[]
    with open(fname) as f:
        content = f.readlines()
        # remove whitespace characters like `\n` at the end of each line
        content = [x.strip() for x in content]
        for s in content:
            if int(s[0]) == fsize:
                unlabeled_flags.append(s)
    return unlabeled_flags



# Computes density of a graph in blow-up. This is somewhat slow
# as it is using external flag program
def density_in_blowup(fID):
    global unlabeled_flags
    global blow_up
    data=subprocess.Popen("./a.out -FinbupH '{}'  '{}' 2>/dev/null".format(unlabeled_flags[fID], blow_up),shell=True,stdout=subprocess.PIPE).communicate()[0].strip()
    return float(data[9:])

# This is good for getting a list of graphs that should be tight
def tight_in_blowup(unlabeled_flags, blow_up):
    tight_graphs=[]
    for i in range(len(unlabeled_flags)):
        result=subprocess.Popen("./a.out -eFinbupH '{}'  '{}' 2> /dev/null | sed 's/F in blowup of H: //'".format(unlabeled_flags[i], blow_up),shell=True,stdout=subprocess.PIPE).communicate()[0][0]
        if result == '1':
            tight_graphs.append(i)
    return tight_graphs

# Tests if pivots are indeed pivots for matrix A
# Just take the submatrix with the right columns and check the rank
def test_pivots(A, pivots, QQField=QQ):
    if A.rank() != len(pivots):
        print("Expected that",A.rank(),'==',len(pivots))
        

    B = matrix(QQField, A.nrows(), len(pivots))
    for row in range(A.nrows()):
        for column in range(len(pivots)):
            B[row,column] = A[row,pivots[column]]
    rank = B.rank()
    if rank != A.rank():
        print("Wrong rank",rank,'expected',A.rank())
        return False

    #Now test each pivot separately
    
    return True

def create_B(A, pivots, QQField=QQ):
    B = matrix(QQField, A.nrows(), len(pivots)+1)
    for row in range(A.nrows()):
        for column in range(len(pivots)):
            B[row,column] = A[row,pivots[column]]
    return B

def find_pivots_OLD(A,printstuff=False):
    pivots=[0]
    goalRank = A.rank() 
    B = create_B(A, pivots)
    for c in range(1,A.ncols()):
        if printstuff: print("Testing column",c,"out of",A.ncols(),"found",len(pivots),"so far, goal is",goalRank)
        lastB = B.ncols()-1
        for row in range(A.nrows()):
            B[row,lastB] = A[row,c]
        if B.rank() == B.ncols():
            pivots.append(c)
            if len(pivots) == goalRank:
                break
            B  = create_B(A, pivots)
    return pivots

def find_pivots(A,printstuff=False,QQField=QQ):
    pivots=[]
    goalRank = A.rank() 
    B = create_B(A, pivots, QQField)
    for c in range(0,A.ncols()):
        if printstuff: print("Testing column",c,"out of",A.ncols(),"found",len(pivots),"so far, goal is",goalRank)
        lastB = B.ncols()-1
        for row in range(A.nrows()):
            B[row,lastB] = A[row,c]
        if B.rank() == B.ncols():
            pivots.append(c)
            if len(pivots) == goalRank:
                break
            B  = create_B(A, pivots, QQField)
    return pivots

def solve_using_csdp(filename, csdp="csdp", omp=0):
    if omp != 0:
        omp_str = "export OMP_NUM_THREADS="+str(omp)+"; "
    else:
        omp_str = ""
    print(subprocess.Popen(omp_str+csdp+" "+filename+" "+filename+".result | tee "+filename+".log",shell=True,stdout=subprocess.PIPE).communicate()[0])


def rounding_help():
    print("This program helps create rounding")

